Thermal Emission of Dark Photons from Earth's Core

Dark photons in the sub-eV regime may be produced by the Earth's hot core, representing a much less extreme environment than stellar cores. We consider this possibility and estimate constraints on the kinetic mixing parameter $\varepsilon$ that governs dark photon coupling to charged particles, using Earth core cooling arguments and via dark matter direct detection experiments. Our estimates do not find new constraints on the relevant parameter space from these considerations. Depending on the underlying parameters governing the thermal production of dark photons in the Earth, either core cooling or a future experiment, like Oscura with 30 kg-yr of exposure, can constrain $\varepsilon$ about one order of magnitude above the current astrophysical bounds, over the dark photon mass range $\sim 10^{-4}-0.1$~eV.

==> geo-darkphoton-anc1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    171874,       3305]
NotebookOptionsPosition[    165999,       3198]
NotebookOutlinePosition[    166493,       3216]
CellTagsIndexPosition[    166450,       3213]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"input", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"omegap", "->", " ", "3.5"}], 
     RowBox[{"(*", "eV", "*)"}], ",", " ", 
     RowBox[{"tempout", "->", " ", "0.43"}], 
     RowBox[{"(*", "eV", "*)"}], ",", " ", 
     RowBox[{"tempin", " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "/", "5"}], ")"}], "0.43"}]}], ",", 
     RowBox[{"rincore", "->", " ", 
      RowBox[{"1.22", " ", 
       RowBox[{"10", "^", "8"}]}]}], ",", 
     RowBox[{"routcore", "->", " ", 
      RowBox[{"3.48", " ", 
       RowBox[{"10", "^", "8"}]}]}], ",", " ", 
     RowBox[{"re", "->", " ", 
      RowBox[{"6.37", " ", 
       RowBox[{"10", "^", "8"}]}]}], " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Earth", " ", "radius"}], ",", " ", "cm"}], "*)"}], ",", 
     RowBox[{"me", "->", " ", 
      RowBox[{"0.511", " ", 
       RowBox[{"10", "^", "6"}]}]}]}], " ", 
    RowBox[{"(*", "eV", "*)"}], "}"}]}], ";", 
  RowBox[{"eVtoinvsec", " ", "=", " ", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.97", "/", "3"}], " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "15"}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"eVtoinvcm", "=", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1.97", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}], ")"}]}]}], ";"}]}]}], "Input",
 CellChangeTimes->{{3.9857761474028873`*^9, 3.985776231201872*^9}, {
   3.985778498299713*^9, 3.985778538425701*^9}, {3.9857785995457*^9, 
   3.985778611710861*^9}, {3.9857787519590607`*^9, 3.9857787773223953`*^9}, {
   3.9857798359680862`*^9, 3.985779836854336*^9}, {3.985779973851433*^9, 
   3.9857800156879005`*^9}, {3.985780373197527*^9, 3.9857804060853367`*^9}, {
   3.9857804363023643`*^9, 3.9857805282570972`*^9}, {3.9886410435558434`*^9, 
   3.9886410721514473`*^9}, {3.988651381809492*^9, 3.9886514389399033`*^9}, {
   3.9887167699009495`*^9, 3.9887167713923683`*^9}, {3.98871680641366*^9, 
   3.9887168071127663`*^9}, {3.988716918630516*^9, 3.9887169223702183`*^9}, {
   3.988716959817625*^9, 3.9887169729654503`*^9}, {3.988717071581253*^9, 
   3.9887170722307243`*^9}, {3.9887171033848953`*^9, 3.988717104866152*^9}, {
   3.9887173826740932`*^9, 3.988717384452547*^9}, {3.988732711220812*^9, 
   3.988732738405861*^9}, {3.988733469821089*^9, 3.9887334707124615`*^9}, 
   3.988733670899683*^9, {3.98873522525033*^9, 3.9887352971523094`*^9}, {
   3.988735516376318*^9, 3.9887355171438675`*^9}, {3.988881940337551*^9, 
   3.988881993614193*^9}, {3.9888845613138523`*^9, 3.9888845901558228`*^9}, {
   3.988885660988861*^9, 3.988885695169386*^9}, {3.988994399904064*^9, 
   3.9889944023820343`*^9}, {3.988994926401371*^9, 3.98899495930945*^9}, {
   3.9889954777873497`*^9, 3.9889955091269016`*^9}, {3.9890739107525253`*^9, 
   3.9890739135274506`*^9}, {3.9890740109593544`*^9, 
   3.9890740149634953`*^9}, {3.9891417734215527`*^9, 3.989141776093193*^9}, {
   3.9891418437373943`*^9, 3.98914184596072*^9}, {3.9891725285229816`*^9, 
   3.9891725397096634`*^9}, {3.989172635965929*^9, 3.9891726623093643`*^9}, 
   3.989340451774639*^9, 3.989571693828903*^9, {3.9895718180840206`*^9, 
   3.989571818816679*^9}, {3.989571925325657*^9, 3.989571928051544*^9}, {
   3.9895720361004276`*^9, 3.989572037234722*^9}, 3.989573365662485*^9, {
   3.989573402565687*^9, 3.989573406870434*^9}, {3.9895736208390694`*^9, 
   3.9895736456361465`*^9}, {3.9895812655404186`*^9, 3.989581269658308*^9}, {
   3.9895822362144833`*^9, 3.9895822383466377`*^9}, {3.9895827278751564`*^9, 
   3.989582738966444*^9}, 3.9895887001275444`*^9, {3.98959084886594*^9, 
   3.9895908497402115`*^9}, {3.989590883324177*^9, 3.989590904068762*^9}, {
   3.989591547655607*^9, 3.9895916155453415`*^9}, {3.9896007206299744`*^9, 
   3.989600722935976*^9}, {3.989600756330967*^9, 3.9896007586897583`*^9}, {
   3.990100738032837*^9, 3.9901007430442677`*^9}, {3.990549174541559*^9, 
   3.9905491769594803`*^9}, {3.9905492273477936`*^9, 
   3.9905492278407497`*^9}, {3.990549261552992*^9, 3.990549261969015*^9}, {
   3.990635526522196*^9, 3.99063552733687*^9}, {3.990706746095829*^9, 
   3.9907067466143284`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"9aec31f7-f95b-4444-9af3-c52a47c2a0aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dpdvSCin", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "Pi"}], ")"}]}], ")"}], " ", 
   RowBox[{"eps", "^", "2"}], " ", 
   RowBox[{"mV", "^", "2"}], " ", 
   RowBox[{
    RowBox[{"omegap", "^", "3"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"omegap", "/", "tempin"}], "]"}], "-", "1"}], ")"}], 
    RowBox[{"(*", 
     RowBox[{"Stueckelberg", " ", "Case"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9857760569467945`*^9, 3.98577613437764*^9}, {
  3.985779840900276*^9, 3.985779841681883*^9}, {3.9886408516366653`*^9, 
  3.988640851948267*^9}, {3.988641842179983*^9, 3.988641857982723*^9}, {
  3.988995368927742*^9, 3.9889953696433353`*^9}, {3.9889954051181984`*^9, 
  3.988995407955164*^9}, {3.9889955500868073`*^9, 3.9889955535583363`*^9}, {
  3.9895846101877327`*^9, 3.9895846134626007`*^9}, {3.9899458745869484`*^9, 
  3.9899458757755947`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"91a36f0c-fd9a-134d-be67-40fca7775830"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["mV", "2"], " ", 
   SuperscriptBox["omegap", "3"]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"omegap", "/", "tempin"}]]}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.985776136034399*^9, 3.98577984405694*^9, {3.985779999807066*^9, 
   3.985780025574877*^9}, 3.9857802095199013`*^9, 3.985780378928295*^9, 
   3.9857804093866997`*^9, {3.9857804492964764`*^9, 3.9857805316970406`*^9}, 
   3.9857986501307755`*^9, 3.9886418078127213`*^9, 3.9886418586855335`*^9, {
   3.9886514057919655`*^9, 3.988651444327839*^9}, 3.988716774419525*^9, 
   3.988716820404701*^9, 3.9887169329173107`*^9, 3.988716977296047*^9, 
   3.9887170779615917`*^9, 3.9887171093197727`*^9, 3.9887173887520447`*^9, 
   3.9887327780771885`*^9, 3.9887334800653*^9, 3.988733686466194*^9, 
   3.9887352355748825`*^9, 3.988735362344801*^9, 3.9887354081127987`*^9, 
   3.988735520310892*^9, 3.9888816775871696`*^9, {3.9888819816166573`*^9, 
   3.988881996654251*^9}, {3.9888845650964355`*^9, 3.9888845931951103`*^9}, {
   3.9888856688984222`*^9, 3.988885698346697*^9}, 3.9889944105021763`*^9, 
   3.9889945917514744`*^9, {3.988994935819933*^9, 3.9889949628914185`*^9}, {
   3.988995371307873*^9, 3.988995411062454*^9}, 3.988995735446825*^9, 
   3.988995948849436*^9, 3.9890519443517284`*^9, 3.9891417805540104`*^9, 
   3.9891418491928005`*^9, 3.9891725435550194`*^9, 3.9891726721311054`*^9, 
   3.9893156308198795`*^9, 3.9893157158353405`*^9, 3.989315746735924*^9, 
   3.989340457168339*^9, 3.9894213870063286`*^9, 3.989424484224678*^9, 
   3.989426235337305*^9, 3.9895048120286846`*^9, {3.989571761636286*^9, 
   3.989571786942356*^9}, 3.989571822433029*^9, 3.9895718885540295`*^9, 
   3.9895720447642345`*^9, 3.9895721551427975`*^9, 3.9895733821039696`*^9, 
   3.98957342123415*^9, {3.989573628566803*^9, 3.9895736483099003`*^9}, 
   3.9895821811716557`*^9, 3.9895822411942616`*^9, 3.9895827419074116`*^9, 
   3.989584614851654*^9, 3.9895846486751614`*^9, 3.989588463739067*^9, 
   3.989588536336687*^9, 3.9895885837536488`*^9, 3.989588705671129*^9, 
   3.9895888303157177`*^9, 3.9895908571573677`*^9, {3.989590888028372*^9, 
   3.9895909077883415`*^9}, {3.9895915558154354`*^9, 3.9895916183450756`*^9}, 
   3.9895987126646404`*^9, {3.9895989426047955`*^9, 3.989598946571724*^9}, 
   3.989600522716717*^9, 3.9896006350563145`*^9, 3.9896007260558205`*^9, 
   3.9896007613657207`*^9, 3.98960090067737*^9, 3.9899459837722397`*^9, 
   3.9901007959895267`*^9, 3.9901021135177803`*^9, 3.9902819482218285`*^9, 
   3.9902824754726753`*^9, 3.9904565919567776`*^9, {3.9904567592502937`*^9, 
   3.9904567872561283`*^9}, 3.990456830808157*^9, {3.9904568897882843`*^9, 
   3.9904569118134403`*^9}, 3.9904570155059834`*^9, {3.99045706034914*^9, 
   3.9904570778280087`*^9}, 3.9904571099320793`*^9, 3.990457219949997*^9, 
   3.990532777474659*^9, 3.9905328496561737`*^9, 3.9905339055702667`*^9, 
   3.9905339673167515`*^9, {3.990534244473444*^9, 3.9905342600095367`*^9}, {
   3.9905346591147804`*^9, 3.990534687611576*^9}, 3.990535122291355*^9, 
   3.990536256887306*^9, 3.9905491798152103`*^9, 3.990549231374441*^9, 
   3.990549265555084*^9, 3.9906355321242867`*^9, 3.9906360210059223`*^9, 
   3.990637060259964*^9, 3.9907067520477734`*^9, 3.9907068115293865`*^9, 
   3.9907068492911987`*^9, 3.9907076684440746`*^9, 3.990707756943226*^9, 
   3.990714419122967*^9, 3.9907146203113117`*^9, 3.9907147201508408`*^9, 
   3.990715066053076*^9, 3.990718396588299*^9, 3.990718488492346*^9, 
   3.9907191113091335`*^9, 3.9907191732879124`*^9, 3.9907193803122406`*^9, 
   3.9907194749366455`*^9, {3.991226619607746*^9, 3.9912266233091164`*^9}, 
   3.991241631886801*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"c5ce6980-5281-944c-831b-b55ec4b9bc8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dpdvSCout", " ", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "Pi"}], ")"}]}], ")"}], " ", 
   RowBox[{"eps", "^", "2"}], " ", 
   RowBox[{"mV", "^", "2"}], " ", 
   RowBox[{
    RowBox[{"omegap", "^", "3"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"omegap", "/", "tempout"}], "]"}], "-", "1"}], ")"}], 
    RowBox[{"(*", 
     RowBox[{"Stueckelberg", " ", "Case"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9889955679728737`*^9, 3.988995575102764*^9}, {
  3.98958462088855*^9, 3.989584628249981*^9}, {3.989945878447239*^9, 
  3.989945879917547*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"fa0df605-a867-4c49-ad4f-211654c26e5b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["mV", "2"], " ", 
   SuperscriptBox["omegap", "3"]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"omegap", "/", "tempout"}]]}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.9889957354488297`*^9, 3.988995948864847*^9, 3.989051944383457*^9, 
   3.9891417805925083`*^9, 3.989141849230482*^9, 3.9891725435717907`*^9, 
   3.9891726721521015`*^9, 3.9893156308347473`*^9, 3.9893157158353405`*^9, 
   3.989315746739956*^9, 3.9893404571841335`*^9, 3.98942138970718*^9, 
   3.989424484240711*^9, 3.989426235359604*^9, 3.989504812044552*^9, {
   3.9895717616471653`*^9, 3.989571786942356*^9}, 3.989571822437046*^9, 
   3.9895718918895416`*^9, 3.989572044795368*^9, 3.989572155158697*^9, 
   3.9895733821356945`*^9, 3.9895734212706795`*^9, {3.989573628566803*^9, 
   3.9895736483099003`*^9}, 3.989582181202862*^9, 3.9895822411942616`*^9, 
   3.989582741938904*^9, {3.9895846320263176`*^9, 3.9895846486959877`*^9}, 
   3.989588463756895*^9, 3.989588536336687*^9, 3.989588583776499*^9, 
   3.989588705672964*^9, 3.9895888303197308`*^9, 3.989590857162588*^9, {
   3.989590888058737*^9, 3.9895909078087044`*^9}, {3.9895915558154354`*^9, 
   3.9895916183552876`*^9}, 3.989598712680773*^9, {3.9895989426108646`*^9, 
   3.989598946594883*^9}, 3.9896005227570553`*^9, 3.9896006350598946`*^9, 
   3.989600726070736*^9, 3.989600761375883*^9, 3.989600900690874*^9, 
   3.989945983796709*^9, 3.990100796010502*^9, 3.9901021135336246`*^9, 
   3.99028194825984*^9, 3.9902824755298615`*^9, 3.990456591988512*^9, {
   3.990456759266733*^9, 3.990456787258133*^9}, 3.990456830808157*^9, {
   3.9904568897973137`*^9, 3.990456911815447*^9}, 3.9904570155379314`*^9, {
   3.990457060355116*^9, 3.9904570778280087`*^9}, 3.990457109963724*^9, 
   3.9904572199523773`*^9, 3.990532777474659*^9, 3.9905328496792126`*^9, 
   3.990533905586281*^9, 3.9905339673484077`*^9, {3.990534244473444*^9, 
   3.99053426002561*^9}, {3.990534659123295*^9, 3.990534687625738*^9}, 
   3.9905351222949047`*^9, 3.990536256887306*^9, 3.990549179819149*^9, 
   3.990549231374441*^9, 3.9905492655591373`*^9, 3.9906355321242867`*^9, 
   3.9906360210059223`*^9, 3.990637060263983*^9, 3.990706752063833*^9, 
   3.990706811531395*^9, 3.9907068492911987`*^9, 3.9907076684440746`*^9, 
   3.9907077569539566`*^9, 3.9907144191249695`*^9, 3.9907146203113117`*^9, 
   3.9907147201655903`*^9, 3.9907150660562344`*^9, 3.990718396588299*^9, 
   3.9907184884964695`*^9, 3.990719111331108*^9, 3.9907191732879124`*^9, 
   3.990719380341833*^9, 3.9907194749535255`*^9, {3.9912266196260414`*^9, 
   3.991226623312523*^9}, 3.9912416319028473`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"bca9500d-d812-2849-b1b9-19af17bb2d76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dpdvSCin", "/.", "input", " ", 
  RowBox[{"(*", 
   RowBox[{"eV", "^", "5"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9857762372870617`*^9, 3.985776262459818*^9}, {
  3.9857790359222584`*^9, 3.98577903637142*^9}, {3.988640857943836*^9, 
  3.988640858320299*^9}, {3.9889955855169506`*^9, 3.988995585690281*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"7aba5391-fc6c-e84b-afee-b5c86c1b0aad"],

Cell[BoxData[
 RowBox[{"0.003869819154998361`", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{{3.9857762426698647`*^9, 3.98577626342082*^9}, 
   3.9857790377873325`*^9, {3.985779999852642*^9, 3.985780025602396*^9}, 
   3.9857802095228977`*^9, 3.985780378931301*^9, 3.9857804094046993`*^9, {
   3.9857804493134823`*^9, 3.985780531699568*^9}, 3.985798650135084*^9, {
   3.988641802413986*^9, 3.988641807893873*^9}, {3.9886514058262844`*^9, 
   3.988651444362068*^9}, 3.988716774482664*^9, 3.988716820438402*^9, 
   3.988716932961504*^9, 3.988716977343523*^9, 3.9887170780075817`*^9, 
   3.98871710936726*^9, 3.9887173887989655`*^9, 3.9887327781088905`*^9, 
   3.9887334801091557`*^9, 3.9887336864951916`*^9, 3.9887352356239357`*^9, 
   3.9887353623556824`*^9, 3.9887354081687145`*^9, 3.988735520358303*^9, 
   3.98888167762097*^9, {3.9888819816582394`*^9, 3.9888819966864147`*^9}, {
   3.9888845651502438`*^9, 3.988884593221548*^9}, {3.9888856689369793`*^9, 
   3.9888856983895817`*^9}, 3.988994410506092*^9, 3.988994591755705*^9, {
   3.9889949358638573`*^9, 3.9889949628949947`*^9}, {3.988995375023901*^9, 
   3.988995411062454*^9}, 3.9889957354578953`*^9, 3.9889959488790646`*^9, 
   3.989051944427273*^9, 3.9891417806016483`*^9, 3.9891418492651005`*^9, 
   3.989172543586939*^9, 3.989172672156807*^9, 3.9893156308508854`*^9, 
   3.9893157158353405`*^9, 3.9893157467519608`*^9, 3.989340457186657*^9, 
   3.9894244842564373`*^9, 3.989426235363716*^9, 3.989504812044552*^9, {
   3.9895717616471653`*^9, 3.989571786942356*^9}, 3.9895718224395638`*^9, 
   3.9895718953381386`*^9, 3.9895720448017273`*^9, 3.9895721551746655`*^9, 
   3.9895733821518326`*^9, 3.9895734212969*^9, {3.989573628566803*^9, 
   3.989573648349722*^9}, 3.9895821812068768`*^9, 3.989582241226095*^9, 
   3.989582741942919*^9, 3.9895846486959877`*^9, 3.989588463756895*^9, 
   3.9895885363685017`*^9, 3.989588583781124*^9, 3.989588705678589*^9, 
   3.989588830342535*^9, 3.989590857168989*^9, {3.989590888060688*^9, 
   3.989590907812729*^9}, {3.9895915558154354`*^9, 3.989591618365444*^9}, 
   3.989598712696501*^9, {3.9895989426164455`*^9, 3.98959894659721*^9}, 
   3.989600522781866*^9, 3.989600635066204*^9, 3.9896007260862637`*^9, 
   3.989600761401678*^9, 3.9896009007126236`*^9, 3.989945983801567*^9, 
   3.990100796017557*^9, 3.99010211356563*^9, 3.990281948266451*^9, 
   3.990282475576542*^9, 3.990456591988512*^9, {3.990456759282892*^9, 
   3.990456787260639*^9}, 3.9904568308239994`*^9, {3.9904568897973137`*^9, 
   3.9904569118303967`*^9}, 3.9904570155379314`*^9, {3.9904570603745384`*^9, 
   3.9904570778451138`*^9}, 3.990457109963724*^9, 3.990457219954384*^9, 
   3.990532777499016*^9, 3.9905328496792126`*^9, 3.990533905617857*^9, 
   3.990533967364496*^9, {3.990534244473444*^9, 3.99053426002561*^9}, {
   3.990534659123295*^9, 3.990534687641714*^9}, 3.990535122296934*^9, 
   3.990536256887306*^9, 3.990549179819149*^9, 3.990549231389063*^9, 
   3.9905492655591373`*^9, 3.9906355321242867`*^9, 3.9906360210059223`*^9, 
   3.9906370602659874`*^9, 3.990706752063833*^9, 3.990706811531395*^9, 
   3.990706849307125*^9, 3.9907076684440746`*^9, 3.990707756985941*^9, 
   3.990714419142*^9, 3.9907146203213463`*^9, 3.9907147201696053`*^9, 
   3.990715066058342*^9, 3.990718396609661*^9, 3.9907184884984913`*^9, 
   3.9907191113384647`*^9, 3.9907191733036385`*^9, 3.990719380341833*^9, 
   3.9907194749687977`*^9, {3.991226619640711*^9, 3.991226623328148*^9}, 
   3.9912416319288483`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"9cd526c7-0401-004d-aaa5-6ef0196065f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"volincore", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"Pi", "/", "3"}]}], ")"}], 
    RowBox[{
     RowBox[{"rincore", "^", "3"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.97", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "5"}], ")"}]}]}], 
       RowBox[{"(*", 
        RowBox[{"eV", "^"}], "*)"}], ")"}], "^", "3"}]}]}], "/.", "input", 
   " ", 
   RowBox[{"(*", 
    RowBox[{"1", "/", 
     RowBox[{"eV", "^", "3"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.988995632487465*^9, 3.9889956982563686`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"7a39a7b3-d93a-5949-b05b-4dba332c324b"],

Cell[BoxData["9.94877073464036`*^38"], "Output",
 CellChangeTimes->{
  3.988995699206236*^9, 3.988995735477167*^9, 3.988995948883415*^9, 
   3.989051944446373*^9, 3.9891417806424503`*^9, 3.9891418493075466`*^9, 
   3.989172543586939*^9, 3.989172672161619*^9, 3.9893156308508854`*^9, 
   3.989315715851078*^9, 3.989315746758795*^9, 3.9893404571910152`*^9, 
   3.989421393319296*^9, 3.9894244842564373`*^9, 3.98942623538488*^9, 
   3.989504812044552*^9, {3.9895717616756535`*^9, 3.989571786942356*^9}, 
   3.989571822443304*^9, 3.9895718974965324`*^9, 3.989571940994297*^9, 
   3.9895720448017273`*^9, 3.9895721551746655`*^9, 3.9895733821518326`*^9, 
   3.9895734212969*^9, {3.9895736285948143`*^9, 3.9895736483575134`*^9}, 
   3.989582181224945*^9, 3.989582241244232*^9, 3.989582741942919*^9, 
   3.9895846487070885`*^9, 3.989588463756895*^9, 3.9895885363685017`*^9, 
   3.9895885837861137`*^9, 3.989588705698036*^9, 3.9895888303470554`*^9, 
   3.9895908571785927`*^9, {3.989590888060688*^9, 3.9895909078184776`*^9}, {
   3.9895915558355846`*^9, 3.9895916183904343`*^9}, 3.989598712696501*^9, {
   3.9895989426164455`*^9, 3.9895989466174088`*^9}, 3.9896005227969112`*^9, 
   3.9896006350690765`*^9, 3.9896007260862637`*^9, 3.989600761405794*^9, 
   3.9896009007177143`*^9, 3.9899459838052387`*^9, 3.990100796017557*^9, 
   3.99010211356563*^9, 3.9902819483031673`*^9, 3.990282475617157*^9, 
   3.990456591988512*^9, {3.9904567592933826`*^9, 3.9904567872643337`*^9}, 
   3.9904568308239994`*^9, {3.9904568897973137`*^9, 3.9904569118337784`*^9}, 
   3.9904570155379314`*^9, {3.990457060376547*^9, 3.990457077859535*^9}, 
   3.990457109963724*^9, 3.990457219954384*^9, 3.9905327775020313`*^9, 
   3.990532849684601*^9, 3.9905339056340466`*^9, 3.9905339673677654`*^9, {
   3.990534244488884*^9, 3.9905342600327244`*^9}, {3.990534659143545*^9, 
   3.990534687655098*^9}, 3.990535122299011*^9, 3.9905362569033737`*^9, 
   3.990549179829468*^9, 3.990549231404335*^9, 3.9905492655708427`*^9, 
   3.9906355321242867`*^9, 3.9906360210059223`*^9, 3.990637060278002*^9, 
   3.9907067520795345`*^9, 3.990706811531395*^9, 3.990706849307125*^9, 
   3.9907076684440746`*^9, 3.9907077569879494`*^9, 3.9907144191606846`*^9, 
   3.990714620331093*^9, 3.9907147201722374`*^9, 3.9907150660614834`*^9, 
   3.990718396624876*^9, 3.9907184884984913`*^9, 3.9907191113437176`*^9, 
   3.990719173326027*^9, 3.990719380354471*^9, 3.990719474986574*^9, {
   3.99122661965753*^9, 3.9912266233448505`*^9}, 3.991241631934746*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"d3747549-db45-a74c-8515-2cca54004f45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"voloutcore", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"Pi", "/", "3"}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"routcore", "^", "3"}], "-", 
       RowBox[{"rincore", "^", "3"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.97", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "5"}], ")"}]}]}], 
       RowBox[{"(*", 
        RowBox[{"eV", "^"}], "*)"}], ")"}], "^", "3"}]}]}], "/.", "input", 
   " ", 
   RowBox[{"(*", 
    RowBox[{"1", "/", 
     RowBox[{"eV", "^", "3"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9857784806304493`*^9, 3.985778489456217*^9}, {
  3.985778634592182*^9, 3.9857786595148087`*^9}, {3.9857786999916115`*^9, 
  3.985778729892336*^9}, {3.985778785842968*^9, 3.985778810463564*^9}, {
  3.985779533412977*^9, 3.985779535795923*^9}, {3.988735313752201*^9, 
  3.9887353366825237`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"e75fe3a6-494c-2348-a21e-8b3535aa163f"],

Cell[BoxData["2.2095321225328835`*^40"], "Output",
 CellChangeTimes->{{3.9857786939915543`*^9, 3.985778713848604*^9}, {
   3.9857787927098255`*^9, 3.98577881098526*^9}, {3.9857799998566933`*^9, 
   3.9857800256049137`*^9}, 3.9857802095268955`*^9, 3.9857803789342957`*^9, 
   3.9857804094216995`*^9, {3.985780449330433*^9, 3.9857805317167053`*^9}, 
   3.9857986501370506`*^9, 3.988641807919672*^9, {3.9886514058347034`*^9, 
   3.988651444365406*^9}, 3.988716774482664*^9, 3.9887168204406033`*^9, 
   3.988716932965929*^9, 3.9887169773592415`*^9, 3.988717078023031*^9, 
   3.9887171093901844`*^9, 3.9887173888235703`*^9, 3.9887327781247044`*^9, 
   3.9887334801131516`*^9, 3.988733686499569*^9, 3.9887352356256905`*^9, {
   3.988735338166914*^9, 3.9887353623830986`*^9}, 3.988735408173376*^9, 
   3.988735520358303*^9, 3.9888816776526413`*^9, {3.9888819816582394`*^9, 
   3.9888819967178097`*^9}, {3.988884565166786*^9, 3.98888459323658*^9}, {
   3.9888856689369793`*^9, 3.9888856983913307`*^9}, 3.9889944105221634`*^9, 
   3.9889945917721405`*^9, {3.988994935892372*^9, 3.988994962913521*^9}, {
   3.988995375039921*^9, 3.98899541106728*^9}, 3.9889957021760025`*^9, 
   3.9889957354963455`*^9, 3.9889959488993816`*^9, 3.989051944477993*^9, 
   3.98914178068775*^9, 3.989141849318266*^9, 3.989172543594244*^9, 
   3.989172672189146*^9, 3.989315630862673*^9, 3.9893157158668747`*^9, 
   3.989315746776497*^9, 3.989340457193081*^9, 3.9894213961892986`*^9, 
   3.9894244842564373`*^9, 3.9894262354076214`*^9, 3.9895048120604324`*^9, {
   3.989571761678808*^9, 3.989571786958292*^9}, 3.989571822459936*^9, 
   3.989571905252001*^9, 3.9895719470268345`*^9, 3.9895720448017273`*^9, 
   3.9895721551746655`*^9, 3.9895733821518326`*^9, 3.989573421330782*^9, {
   3.9895736285948143`*^9, 3.989573648373474*^9}, 3.989582181243122*^9, 
   3.9895822412492504`*^9, 3.989582741942919*^9, 3.9895846487070885`*^9, 
   3.989588463786602*^9, 3.9895885363685017`*^9, 3.989588583795065*^9, 
   3.989588705698036*^9, 3.9895888303671265`*^9, 3.9895908572049103`*^9, {
   3.9895908880683193`*^9, 3.9895909078414936`*^9}, {3.9895915558470955`*^9, 
   3.989591618395197*^9}, 3.989598712696501*^9, {3.989598942639759*^9, 
   3.9895989466230183`*^9}, 3.9896005228238316`*^9, 3.989600635088749*^9, 
   3.989600726096031*^9, 3.989600761405794*^9, 3.989600900722809*^9, 
   3.9899459838077908`*^9, 3.990100796041477*^9, 3.99010211356563*^9, 
   3.9902819483097363`*^9, 3.9902824756264477`*^9, 3.990456591988512*^9, {
   3.990456759303274*^9, 3.9904567872643337`*^9}, 3.9904568308498173`*^9, {
   3.9904568897973137`*^9, 3.9904569118469696`*^9}, 3.9904570155379314`*^9, {
   3.9904570603875847`*^9, 3.990457077871317*^9}, 3.9904571099798164`*^9, 
   3.990457219973509*^9, 3.990532777510437*^9, 3.99053284968701*^9, 
   3.9905339056500435`*^9, 3.990533967370983*^9, {3.990534244504736*^9, 
   3.9905342600364895`*^9}, {3.990534659161875*^9, 3.990534687655098*^9}, 
   3.990535122299011*^9, 3.9905362569033737`*^9, 3.990549179839098*^9, 
   3.990549231409437*^9, 3.9905492655708427`*^9, 3.990635532139921*^9, 
   3.9906360210059223`*^9, 3.99063706028001*^9, 3.9907067520795345`*^9, 
   3.990706811531395*^9, 3.990706849322876*^9, 3.9907076684598484`*^9, 
   3.9907077569879494`*^9, 3.9907144191646633`*^9, 3.990714620331093*^9, 
   3.990714720187912*^9, 3.9907150660745373`*^9, 3.9907183966378746`*^9, 
   3.9907184885175247`*^9, 3.9907191113583393`*^9, 3.9907191733350716`*^9, 
   3.990719380354471*^9, 3.9907194749901047`*^9, {3.9912266196735897`*^9, 
   3.9912266233613625`*^9}, 3.991241631934746*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"d366351c-6b7a-b54d-b69a-449de38c70ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"powerin", " ", "=", " ", 
  RowBox[{
   RowBox[{"dpdvSCin", " ", "volincore", " ", "eVtoinvsec"}], "/.", "input", 
   " ", 
   RowBox[{"(*", 
    RowBox[{"eV", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9889957441257954`*^9, 3.988995760956644*^9}, {
  3.9889958703254585`*^9, 3.9889958749753094`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"ae69fef7-7b8d-374d-a3b1-f238e81ff7f8"],

Cell[BoxData[
 RowBox[{"5.8629355671469625`*^51", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.988995761471571*^9, {3.988995876515356*^9, 3.9889958899287205`*^9}, 
   3.9889959489049606`*^9, 3.9890519445102024`*^9, 3.98914178072497*^9, 
   3.989141849363306*^9, 3.989172543594244*^9, 3.9891726721946793`*^9, 
   3.9893156308786106`*^9, 3.9893157158985996`*^9, 3.9893157467890606`*^9, 
   3.9893404572124996`*^9, 3.989421399834337*^9, 3.9894244842564373`*^9, 
   3.9894262354116344`*^9, 3.9895048120604324`*^9, {3.989571761678808*^9, 
   3.9895717869900875`*^9}, 3.989571822475855*^9, 3.9895719178155346`*^9, 
   3.9895719500801735`*^9, 3.989572044811346*^9, 3.9895721551907063`*^9, 
   3.9895733821863956`*^9, 3.9895734213582134`*^9, {3.9895736285948143`*^9, 
   3.9895736483941097`*^9}, 3.989582181260721*^9, 3.9895822412492504`*^9, 
   3.989582741970749*^9, 3.9895846487070885`*^9, 3.9895884638022556`*^9, 
   3.9895885363685017`*^9, 3.989588583822359*^9, 3.989588705706341*^9, 
   3.989588830387024*^9, 3.9895908572090397`*^9, {3.989590888088604*^9, 
   3.9895909078414936`*^9}, {3.989591555849102*^9, 3.989591618395197*^9}, 
   3.989598712696501*^9, {3.98959894264579*^9, 3.9895989466281567`*^9}, 
   3.9896005228270054`*^9, 3.9896006350917625`*^9, 3.9896007260984554`*^9, 
   3.989600761431633*^9, 3.98960090072801*^9, 3.989945983825121*^9, 
   3.9901007960469437`*^9, 3.99010211356563*^9, 3.990281948347378*^9, 
   3.990282475675131*^9, 3.990456592001148*^9, {3.9904567593297176`*^9, 
   3.9904567872714233`*^9}, 3.9904568308558483`*^9, {3.9904568897973137`*^9, 
   3.990456911862768*^9}, 3.990457015554655*^9, {3.9904570603875847`*^9, 
   3.990457077871317*^9}, 3.9904571099798164`*^9, 3.99045721997723*^9, 
   3.9905327775134926`*^9, 3.9905328496900234`*^9, 3.9905339056500435`*^9, 
   3.990533967370983*^9, {3.9905342445275364`*^9, 3.9905342600415077`*^9}, {
   3.990534659166916*^9, 3.990534687655098*^9}, 3.990535122321907*^9, 
   3.990536256936245*^9, 3.990549179842928*^9, 3.9905492314191093`*^9, 
   3.9905492655890293`*^9, 3.990635532139921*^9, 3.9906360210218563`*^9, 
   3.9906370602941*^9, 3.9907067520953007`*^9, 3.9907068115512505`*^9, 
   3.990706849331497*^9, 3.990707668491497*^9, 3.990707756994297*^9, 
   3.990714419168808*^9, 3.990714620341236*^9, 3.990714720190609*^9, 
   3.9907150660745373`*^9, 3.990718396639883*^9, 3.990718488519533*^9, 
   3.9907191113583393`*^9, 3.9907191733508244`*^9, 3.9907193803894672`*^9, 
   3.9907194749901047`*^9, {3.991226619687376*^9, 3.991226623377186*^9}, 
   3.991241631934746*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"9eeac4fc-0798-7049-bfe7-c45a6d175faf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"powerout", "=", 
  RowBox[{
   RowBox[{"dpdvSCout", " ", "voloutcore", " ", "eVtoinvsec"}], "/.", "input",
    " ", 
   RowBox[{"(*", 
    RowBox[{"eV", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9887127591137276`*^9, 3.988712784705324*^9}, {
  3.9887129780209103`*^9, 3.988712979759571*^9}, {3.9887131727866554`*^9, 
  3.98871317576223*^9}, {3.988713243300354*^9, 3.988713243480545*^9}, {
  3.9887132829751797`*^9, 3.9887132852591114`*^9}, {3.988735370763012*^9, 
  3.98873537131814*^9}, {3.9889954500380096`*^9, 3.988995455427313*^9}, {
  3.9889957238460503`*^9, 3.988995725767603*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"40d21260-a9ad-e848-bc43-d90f1331fd37"],

Cell[BoxData[
 RowBox[{"3.35058983001589`*^52", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{{3.9887127795671806`*^9, 3.988712785054428*^9}, 
   3.9887129805050488`*^9, 3.988713244149954*^9, 3.9887132924223003`*^9, 
   3.988716774482664*^9, 3.9887168204412994`*^9, 3.9887169329687977`*^9, 
   3.9887169773592415`*^9, 3.9887170780270443`*^9, 3.9887171093901844`*^9, 
   3.988717388826084*^9, 3.9887327781405926`*^9, 3.9887334801140747`*^9, 
   3.9887336865015774`*^9, 3.9887352356306*^9, {3.988735362387295*^9, 
   3.9887353719755783`*^9}, 3.988735408178255*^9, 3.988735520358303*^9, 
   3.9888816776533337`*^9, {3.98888198167367*^9, 3.9888819967336216`*^9}, {
   3.9888845651699314`*^9, 3.988884593242237*^9}, {3.9888856689369793`*^9, 
   3.9888856983913307`*^9}, 3.9889944105221634`*^9, 3.9889945917721405`*^9, {
   3.988994935916279*^9, 3.9889949629261417`*^9}, {3.9889953750474014`*^9, 
   3.988995411083006*^9}, {3.9889957268596706`*^9, 3.988995735501049*^9}, 
   3.9889958929452744`*^9, 3.9889959489070435`*^9, 3.9890519445419006`*^9, 
   3.9891417807624264`*^9, 3.9891418494115734`*^9, 3.9891725436039333`*^9, 
   3.9891726722210293`*^9, 3.9893156309185696`*^9, 3.9893157158985996`*^9, 
   3.989315746792801*^9, 3.9893404572152843`*^9, 3.9894214040042686`*^9, 
   3.989424484280466*^9, 3.9894262354405003`*^9, 3.989504812076559*^9, {
   3.989571761678808*^9, 3.989571787005953*^9}, 3.989571822493662*^9, 
   3.9895719532628727`*^9, 3.989572044827389*^9, 3.9895721552066746`*^9, 
   3.9895733821863956`*^9, 3.989573421360222*^9, {3.9895736286327095`*^9, 
   3.9895736483992386`*^9}, 3.9895821812685432`*^9, 3.9895822412492504`*^9, 
   3.989582741986498*^9, 3.9895846487070885`*^9, 3.9895884638022556`*^9, 
   3.989588536384348*^9, 3.989588583838999*^9, 3.9895887057103558`*^9, 
   3.989588830392555*^9, 3.9895908572288265`*^9, {3.9895908880926266`*^9, 
   3.9895909078484135`*^9}, {3.989591555849102*^9, 3.9895916184153996`*^9}, 
   3.9895987127278976`*^9, {3.98959894264579*^9, 3.989598946646185*^9}, 
   3.9896005228369064`*^9, 3.989600635096369*^9, 3.9896007261161575`*^9, 
   3.989600761435646*^9, 3.989600900747175*^9, 3.9899459838443127`*^9, 
   3.990100796052717*^9, 3.990102113581251*^9, 3.990281948385359*^9, 
   3.990282475720167*^9, 3.9904565920041847`*^9, {3.9904567593452206`*^9, 
   3.99045678728018*^9}, 3.9904568308558483`*^9, {3.9904568898132915`*^9, 
   3.9904569118773575`*^9}, 3.9904570155702686`*^9, {3.9904570603875847`*^9, 
   3.9904570778892593`*^9}, 3.9904571100064583`*^9, 3.990457219979748*^9, 
   3.9905327775164986`*^9, 3.990532849711258*^9, 3.9905339056500435`*^9, 
   3.990533967370983*^9, {3.990534244550417*^9, 3.9905342600415077`*^9}, {
   3.9905346591689205`*^9, 3.990534687655098*^9}, 3.990535122321907*^9, 
   3.990536256936245*^9, 3.990549179842928*^9, 3.9905492314344025`*^9, 
   3.9905492655890293`*^9, 3.99063553215514*^9, 3.9906360210218563`*^9, 
   3.990637060295336*^9, 3.990706752111046*^9, 3.990706811553255*^9, 
   3.9907068493385296`*^9, 3.990707668491497*^9, 3.990707756994297*^9, 
   3.9907144191708126`*^9, 3.990714620356159*^9, 3.990714720203594*^9, 
   3.990715066089279*^9, 3.9907183966553*^9, 3.9907184885236225`*^9, 
   3.990719111382206*^9, 3.9907191733665543`*^9, 3.990719380409752*^9, 
   3.990719474996664*^9, {3.9912266197028255`*^9, 3.991226623392971*^9}, 
   3.9912416319454346`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"422af7e7-8927-c142-ba68-d521db1e07ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pergs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"powerin", "+", " ", "powerout"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6.24", " ", 
      RowBox[{"10", "^", "11"}]}], ")"}]}], "/.", "input", " ", 
   RowBox[{"(*", 
    RowBox[{"erg", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9888817173715897`*^9, 3.988881724452036*^9}, {
  3.988881777769907*^9, 3.988881789235079*^9}, {3.988884867031191*^9, 
  3.988884878255575*^9}, {3.988994441022211*^9, 3.988994444215084*^9}, {
  3.98899484252034*^9, 3.9889948538000965`*^9}, {3.988995837925804*^9, 
  3.988995855277153*^9}, {3.9895820925307636`*^9, 3.9895820934476795`*^9}, {
  3.9895844532505074`*^9, 3.989584454052452*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"69992ad4-56dd-bb47-8bf4-e7ceee2ab8d6"],

Cell[BoxData[
 RowBox[{"6.309107991555427`*^40", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.988881724867014*^9, 3.9888817899295044`*^9, {3.98888198167367*^9, 
   3.98888199673563*^9}, {3.9888845651738873`*^9, 3.9888845932738457`*^9}, {
   3.988884868934376*^9, 3.9888848786862297`*^9}, {3.988885668968668*^9, 
   3.9888856983913307`*^9}, 3.9889944105523205`*^9, 3.9889944636820526`*^9, 
   3.98899459182695*^9, {3.988994844105345*^9, 3.98899486416988*^9}, {
   3.9889949359716606`*^9, 3.988994962979254*^9}, {3.9889953750925636`*^9, 
   3.9889954111089478`*^9}, 3.9889957355381737`*^9, 3.9889958556594887`*^9, 
   3.988995948910034*^9, 3.9890519445893707`*^9, 3.9891417807684536`*^9, 
   3.9891418494115734`*^9, 3.9891725436187096`*^9, 3.989172672225069*^9, 
   3.989315630922079*^9, 3.9893157158985996`*^9, 3.989315746806328*^9, 
   3.9893404572188606`*^9, 3.9894214073681793`*^9, 3.989424484288473*^9, 
   3.9894262354697266`*^9, 3.9895048120923767`*^9, {3.989571761678808*^9, 
   3.989571787005953*^9}, 3.989571822509365*^9, 3.989571956150116*^9, 
   3.989572044827389*^9, 3.9895721552066746`*^9, 3.9895733821863956`*^9, 
   3.989573421360222*^9, {3.9895736286509895`*^9, 3.9895736484181805`*^9}, 
   3.9895820942282734`*^9, 3.9895821812727184`*^9, 3.9895822412740974`*^9, 
   3.989582741986498*^9, 3.989584648723072*^9, 3.9895884638022556`*^9, 
   3.989588536416214*^9, 3.9895885838460217`*^9, 3.9895887057304077`*^9, 
   3.9895888303963833`*^9, 3.9895908572456856`*^9, {3.9895908880984535`*^9, 
   3.9895909078484135`*^9}, {3.989591555873007*^9, 3.9895916184222355`*^9}, 
   3.9895987127440243`*^9, {3.98959894264579*^9, 3.9895989466623173`*^9}, 
   3.9896005228467693`*^9, 3.9896006350992165`*^9, 3.9896007261161575`*^9, 
   3.98960076143972*^9, 3.989600900751564*^9, 3.9899459838491135`*^9, 
   3.9901007960693417`*^9, 3.990102113581251*^9, 3.990281948391184*^9, 
   3.9902824757625656`*^9, 3.990456592020157*^9, {3.9904567593543224`*^9, 
   3.9904567872957497`*^9}, 3.9904568308558483`*^9, {3.9904568898132915`*^9, 
   3.990456911877865*^9}, 3.9904570155702686`*^9, {3.9904570604086304`*^9, 
   3.990457077906975*^9}, 3.990457110008463*^9, 3.9904572199817524`*^9, 
   3.9905327775184994`*^9, 3.9905328497142544`*^9, 3.9905339056500435`*^9, 
   3.9905339673826084`*^9, {3.9905342445587177`*^9, 3.990534260074932*^9}, {
   3.990534659171236*^9, 3.990534687655098*^9}, 3.990535122321907*^9, 
   3.990536256936245*^9, 3.990549179861122*^9, 3.9905492314491615`*^9, 
   3.9905492656095657`*^9, 3.99063553215514*^9, 3.990636021037668*^9, 
   3.9906370602970905`*^9, 3.990706752111046*^9, 3.9907068115591717`*^9, 
   3.9907068493385296`*^9, 3.990707668491497*^9, 3.990707756994297*^9, 
   3.9907144191883965`*^9, 3.990714620356159*^9, 3.990714720203594*^9, 
   3.9907150661093044`*^9, 3.990718396667654*^9, 3.9907184885272064`*^9, 
   3.990719111385721*^9, 3.9907191733665543`*^9, 3.990719380413767*^9, 
   3.990719474996664*^9, {3.9912266197188854`*^9, 3.991226623410185*^9}, 
   3.9912416319506836`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"9b3b4a6b-453d-a141-8329-30f62792c83a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"peVs", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"powerin", "+", " ", "powerout"}], ")"}], "/.", "input", " ", 
   RowBox[{"(*", 
    RowBox[{"eV", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9894271674054317`*^9, 3.9894271978923187`*^9}, {
  3.989582023018875*^9, 3.989582026615761*^9}, {3.989584456185007*^9, 
  3.9895844569834347`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"14fc00e4-99d1-c642-8e30-c1f1c5b31246"],

Cell[BoxData[
 RowBox[{"3.9368833867305865`*^52", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.989427199265812*^9, 3.9895048120923767`*^9, {3.989571761710932*^9, 
   3.989571787005953*^9}, 3.9895718225160313`*^9, 3.989571959412052*^9, 
   3.989572044827389*^9, 3.9895721552066746`*^9, 3.989573382199436*^9, 
   3.9895734213973904`*^9, {3.989573628658558*^9, 3.989573648421259*^9}, 
   3.9895821812907696`*^9, 3.9895822412740974`*^9, 3.989582741986498*^9, 
   3.9895846487444153`*^9, 3.9895884638022556`*^9, 3.989588536416214*^9, 
   3.989588583869959*^9, 3.9895887057324142`*^9, 3.989588830415182*^9, 
   3.989590857248705*^9, {3.9895908881032314`*^9, 3.9895909078703995`*^9}, {
   3.9895915558765774`*^9, 3.989591618425249*^9}, 3.9895987127440243`*^9, {
   3.98959894264579*^9, 3.9895989466804333`*^9}, 3.989600522871023*^9, 
   3.989600635118572*^9, 3.989600726140993*^9, 3.98960076143972*^9, 
   3.989600900755089*^9, 3.9899459838516293`*^9, 3.99010079607135*^9, 
   3.990102113613329*^9, 3.9902819484289055`*^9, 3.9902824757692776`*^9, 
   3.990456592020157*^9, {3.9904567593543224`*^9, 3.9904567872957497`*^9}, 
   3.9904568308558483`*^9, {3.990456889829241*^9, 3.990456911894535*^9}, 
   3.9904570155888233`*^9, {3.9904570604226627`*^9, 3.9904570779089813`*^9}, 
   3.9904571100117073`*^9, 3.990457219986206*^9, 3.9905327775254993`*^9, 
   3.9905328497172565`*^9, 3.9905339056500435`*^9, 3.9905339674185543`*^9, {
   3.9905342445732994`*^9, 3.9905342600772133`*^9}, {3.990534659171236*^9, 
   3.990534687655098*^9}, 3.990535122321907*^9, 3.990536256936245*^9, 
   3.990549179861122*^9, 3.990549231461054*^9, 3.9905492656095657`*^9, 
   3.9906355321712627`*^9, 3.990636021037668*^9, 3.99063706030929*^9, 
   3.9907067521294365`*^9, 3.9907068115591717`*^9, 3.9907068493385296`*^9, 
   3.990707668491497*^9, 3.9907077570176105`*^9, 3.990714419203993*^9, 
   3.9907146203714046`*^9, 3.9907147202227535`*^9, 3.9907150661093044`*^9, 
   3.990718396667654*^9, 3.9907184885322056`*^9, 3.9907191113877296`*^9, 
   3.9907191733665543`*^9, 3.990719380413767*^9, 3.990719475000208*^9, {
   3.991226619735016*^9, 3.9912266234121895`*^9}, 3.9912416319639645`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"9f0d8c0b-c798-9343-8b27-9fb97acd3d10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"powertot", "=", 
  RowBox[{"pergs", "/", 
   RowBox[{"eps", "^", "2", " ", 
    RowBox[{"(*", 
     RowBox[{"erg", "/", "s"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.989241421155323*^9, 3.9892414490548935`*^9}, {
  3.989241493365196*^9, 3.989241495548374*^9}, {3.9894270271560173`*^9, 
  3.989427032184534*^9}, {3.9895821064485264`*^9, 3.9895821078893147`*^9}, {
  3.9895844603420677`*^9, 3.989584461333441*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"3e7b5864-f5dd-1241-9d89-b21c9ee87084"],

Cell[BoxData[
 RowBox[{"6.309107991555427`*^40", " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.9892414281793175`*^9, 3.989241501322874*^9, 3.989315630926092*^9, 
   3.9893157158985996`*^9, 3.989315746822256*^9, 3.9893404572239304`*^9, 
   3.9894214098239822`*^9, 3.989424484304264*^9, 3.9894262354966316`*^9, 
   3.9895048121210327`*^9, {3.989571761727083*^9, 3.989571787005953*^9}, 
   3.989571822521059*^9, 3.9895719618589783`*^9, 3.989572044827389*^9, 
   3.9895721552387257`*^9, 3.989573382233959*^9, 3.9895734214250546`*^9, {
   3.989573628658558*^9, 3.989573648421259*^9}, 3.9895821083181896`*^9, 
   3.9895821812947845`*^9, 3.9895822412740974`*^9, 3.9895827420181656`*^9, 
   3.989584648750431*^9, 3.989588463835102*^9, 3.9895885364473915`*^9, 
   3.989588583889164*^9, 3.9895887057376366`*^9, 3.9895888304367294`*^9, 
   3.9895908572526207`*^9, {3.9895908881185513`*^9, 3.9895909078703995`*^9}, {
   3.9895915558854885`*^9, 3.989591618425249*^9}, 3.989598712757189*^9, {
   3.989598942677843*^9, 3.9895989466965523`*^9}, 3.9896005228798084`*^9, 
   3.9896006351406345`*^9, 3.989600726146036*^9, 3.989600761455658*^9, 
   3.9896009007762985`*^9, 3.989945983854847*^9, 3.990100796076889*^9, 
   3.990102113613329*^9, 3.990281948435644*^9, 3.9902824758099785`*^9, 
   3.9904565920360413`*^9, {3.9904567593848743`*^9, 3.9904567873116913`*^9}, 
   3.9904568308558483`*^9, {3.9904568898452454`*^9, 3.9904569119094048`*^9}, 
   3.9904570155888233`*^9, {3.9904570604246674`*^9, 3.9904570779230995`*^9}, 
   3.9904571100117073`*^9, 3.990457219986206*^9, 3.990532777530079*^9, 
   3.9905328497202816`*^9, 3.9905339056500435`*^9, 3.990533967420561*^9, {
   3.990534244595991*^9, 3.9905342600812263`*^9}, {3.990534659171236*^9, 
   3.990534687685213*^9}, 3.990535122321907*^9, 3.9905362569508896`*^9, 
   3.990549179861122*^9, 3.9905492314691257`*^9, 3.990549265625143*^9, 
   3.9906355321712627`*^9, 3.99063602106588*^9, 3.9906370603112965`*^9, 
   3.9907067521294365`*^9, 3.9907068115591717`*^9, 3.9907068493385296`*^9, 
   3.9907076685074368`*^9, 3.990707757035406*^9, 3.9907144192196674`*^9, 
   3.9907146203714046`*^9, 3.9907147202227535`*^9, 3.9907150661244583`*^9, 
   3.990718396667654*^9, 3.9907184885471325`*^9, 3.9907191113906097`*^9, 
   3.9907191733665543`*^9, 3.9907193804419136`*^9, 3.990719475000208*^9, {
   3.991226619740288*^9, 3.9912266234163837`*^9}, 3.991241631978899*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"37d095fd-5270-4041-9b88-acfab9dea85e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"earthPower", "=", 
  RowBox[{"10", "^", 
   RowBox[{"(", "19.0", ")"}], " ", 
   RowBox[{"(*", 
    RowBox[{"erg", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9889950080191936`*^9, 3.988995025724716*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"802c5764-6fe0-de45-957f-5dd21ef82e0f"],

Cell[BoxData["1.`*^19"], "Output",
 CellChangeTimes->{
  3.988995026629423*^9, {3.9889953750925636`*^9, 3.9889954111151295`*^9}, 
   3.988995735555725*^9, 3.988995948910034*^9, 3.9890519445982056`*^9, 
   3.9891417807684536`*^9, 3.9891418494115734`*^9, 3.9891725436514072`*^9, 
   3.9891726722566833`*^9, 3.989315630947975*^9, 3.989315715926468*^9, 
   3.989315746838051*^9, 3.989340457241207*^9, 3.989421413027876*^9, 
   3.9894244843203144`*^9, 3.989426235509653*^9, 3.989504812124569*^9, {
   3.989571761727083*^9, 3.9895717870376396`*^9}, 3.989571822538889*^9, 
   3.9895719647666225`*^9, 3.989572044861969*^9, 3.9895721552387257`*^9, 
   3.989573382233959*^9, 3.9895734214290714`*^9, {3.989573628658558*^9, 
   3.989573648421259*^9}, 3.9895821812985954`*^9, 3.9895822412740974`*^9, 
   3.98958274203891*^9, 3.989584648754513*^9, 3.989588463835102*^9, 
   3.9895885364473915`*^9, 3.989588583894327*^9, 3.9895887057617188`*^9, 
   3.989588830442747*^9, 3.989590857268751*^9, {3.9895908881285934`*^9, 
   3.9895909078785286`*^9}, {3.9895915558953724`*^9, 3.9895916184512596`*^9}, 
   3.989598712774935*^9, {3.989598942677843*^9, 3.989598946703575*^9}, 
   3.9896005228798084`*^9, 3.9896006351461544`*^9, 3.989600726146036*^9, 
   3.989600761475933*^9, 3.9896009007803135`*^9, 3.9899459838711567`*^9, 
   3.990100796079914*^9, 3.9901021136290684`*^9, 3.9902819484777393`*^9, 
   3.990282475861574*^9, 3.9904565920517597`*^9, {3.9904567593888855`*^9, 
   3.9904567873116913`*^9}, 3.990456830871622*^9, {3.9904568898452454`*^9, 
   3.990456911922209*^9}, 3.9904570156024094`*^9, {3.990457060438307*^9, 
   3.9904570779230995`*^9}, 3.9904571100117073`*^9, 3.990457219997818*^9, 
   3.990532777550232*^9, 3.990532849742132*^9, 3.9905339056816597`*^9, 
   3.9905339674225655`*^9, {3.990534244612667*^9, 3.990534260098469*^9}, {
   3.990534659171236*^9, 3.99053468768696*^9}, 3.990535122337593*^9, 
   3.9905362569670105`*^9, 3.990549179872946*^9, 3.9905492314691257`*^9, 
   3.9905492656389465`*^9, 3.9906355321865845`*^9, 3.9906360210696354`*^9, 
   3.990637060325289*^9, 3.9907067521429653`*^9, 3.9907068115591717`*^9, 
   3.9907068493385296`*^9, 3.990707668523182*^9, 3.9907077570374126`*^9, 
   3.9907144192349377`*^9, 3.9907146203714046`*^9, 3.9907147202288475`*^9, 
   3.990715066139366*^9, 3.9907183966885414`*^9, 3.9907184885590706`*^9, 
   3.9907191113906097`*^9, 3.9907191733823147`*^9, 3.9907193804624805`*^9, 
   3.990719475000208*^9, {3.991226619743437*^9, 3.991226623418396*^9}, 
   3.991241631981745*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"08e551db-e4b9-5148-b5fb-5325ab212cc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"areaE", "=", " ", 
  RowBox[{
   RowBox[{"4", " ", "Pi", " ", 
    RowBox[{
     RowBox[{"re", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.97", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "5"}], ")"}]}]}], 
       RowBox[{"(*", "eV", "*)"}], ")"}], "^", "2"}]}]}], "/.", 
   "input"}]}]], "Input",
 CellChangeTimes->{{3.9857788267982445`*^9, 3.9857789060258904`*^9}, {
  3.985779538397379*^9, 3.9857795405676346`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"9826b1b4-14a6-564b-8212-98b92099d392"],

Cell[BoxData["1.3138817382096694`*^28"], "Output",
 CellChangeTimes->{{3.98577889805319*^9, 3.985778906422182*^9}, {
   3.985779999875925*^9, 3.9857800256079197`*^9}, 3.9857802095299816`*^9, 
   3.985780378950775*^9, 3.9857804094391556`*^9, {3.985780449336046*^9, 
   3.9857805317352905`*^9}, 3.9857986501390533`*^9, 3.988641807969532*^9, {
   3.9886514058504906`*^9, 3.9886514443809566`*^9}, 3.988716774482664*^9, 
   3.988716820444628*^9, 3.9887169329687977`*^9, 3.9887169773652782`*^9, 
   3.9887170780270443`*^9, 3.9887171093901844`*^9, 3.988717388831089*^9, 
   3.9887327781721*^9, 3.9887334801365433`*^9, 3.9887336865015774`*^9, 
   3.988735235645611*^9, 3.988735362387295*^9, 3.9887354081874275`*^9, 
   3.988735520358303*^9, 3.988881677681072*^9, {3.98888198167367*^9, 
   3.98888199673563*^9}, {3.9888845651783714`*^9, 3.9888845932802296`*^9}, {
   3.98888566900037*^9, 3.9888856984395695`*^9}, 3.9889944105874615`*^9, 
   3.988994591834959*^9, {3.98899493605966*^9, 3.988994963022669*^9}, {
   3.9889953751874847`*^9, 3.9889954112672653`*^9}, 3.988995735669935*^9, 
   3.988995949034937*^9, 3.9890519448871784`*^9, 3.9891417815462856`*^9, 
   3.9891418503085785`*^9, 3.9891725439653244`*^9, 3.9891726728224087`*^9, 
   3.9893156317232914`*^9, 3.989315715961998*^9, 3.989315746886179*^9, 
   3.989340457262739*^9, 3.9894214175942593`*^9, 3.989424484333517*^9, 
   3.9894262355490723`*^9, 3.9895048121561947`*^9, {3.989571761742815*^9, 
   3.9895717870376396`*^9}, 3.989571822561409*^9, 3.9895719746233616`*^9, 
   3.9895720448659954`*^9, 3.9895721552387257`*^9, 3.989573382233959*^9, 
   3.989573421454712*^9, {3.9895736286900883`*^9, 3.989573648453415*^9}, 
   3.9895821813185673`*^9, 3.9895822413220196`*^9, 3.9895827420580025`*^9, 
   3.989584648754513*^9, 3.989588463865965*^9, 3.9895885364473915`*^9, 
   3.9895885839162807`*^9, 3.9895887057617188`*^9, 3.9895888304447536`*^9, 
   3.989590857288723*^9, {3.9895908881501484`*^9, 3.989590907902399*^9}, {
   3.989591555924288*^9, 3.9895916184552765`*^9}, 3.989598712774935*^9, {
   3.989598942677843*^9, 3.989598946711094*^9}, 3.9896005228970547`*^9, 
   3.9896006351624336`*^9, 3.9896007261659813`*^9, 3.9896007614991417`*^9, 
   3.9896009007851486`*^9, 3.989945983890072*^9, 3.9901007960819206`*^9, 
   3.9901021136366997`*^9, 3.990281948481764*^9, 3.990282475905636*^9, 
   3.9904565920675297`*^9, {3.9904567593888855`*^9, 3.9904567873345814`*^9}, 
   3.990456830871622*^9, {3.990456889861103*^9, 3.9904569119242153`*^9}, 
   3.9904570156024094`*^9, {3.9904570604403133`*^9, 3.9904570779420834`*^9}, 
   3.9904571100117073`*^9, 3.990457219997818*^9, 3.990532777556408*^9, 
   3.990532849744644*^9, 3.9905339056975803`*^9, 3.990533967424574*^9, {
   3.990534244615677*^9, 3.9905342601155415`*^9}, {3.990534659171236*^9, 
   3.990534687702751*^9}, 3.990535122369772*^9, 3.9905362569827423`*^9, 
   3.990549179874687*^9, 3.9905492314843044`*^9, 3.9905492656389465`*^9, 
   3.9906355321865845`*^9, 3.990636021073353*^9, 3.9906370603373833`*^9, 
   3.9907067521429653`*^9, 3.99070681157917*^9, 3.9907068493385296`*^9, 
   3.990707668523182*^9, 3.9907077570374126`*^9, 3.9907144192389545`*^9, 
   3.9907146203911057`*^9, 3.990714720230854*^9, 3.990715066154476*^9, 
   3.990718396693142*^9, 3.9907184885747375`*^9, 3.99071911141131*^9, 
   3.9907191733823147`*^9, 3.990719380465496*^9, 3.9907194750222816`*^9, {
   3.991226619746956*^9, 3.991226623421692*^9}, 3.991241632009981*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"910f2847-ce09-5744-9db8-d2ecd8eb5b13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "Pi", " ", 
   RowBox[{"re", "^", "2"}]}], "/.", "input", " ", 
  RowBox[{"(*", 
   RowBox[{"Earth", " ", "area", " ", "in", " ", 
    RowBox[{"cm", "^", "2"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.989427750431923*^9, 3.9894277604980087`*^9}, {
  3.9894278607747917`*^9, 3.9894278787406616`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"bd9c8e64-a471-5e47-ae23-65c8ff829955"],

Cell[BoxData["5.099043637817907`*^18"], "Output",
 CellChangeTimes->{
  3.989427760990612*^9, 3.9894278884210396`*^9, 3.9895048121561947`*^9, {
   3.989571761775673*^9, 3.9895717870376396`*^9}, 3.9895718225684166`*^9, 
   3.98957197738822*^9, 3.9895720448659954`*^9, 3.9895721552541504`*^9, 
   3.9895733822635746`*^9, 3.989573421480898*^9, {3.9895736286900883`*^9, 
   3.989573648453415*^9}, 3.989582181330511*^9, 3.989582241328573*^9, 
   3.989582742068264*^9, 3.989584648754513*^9, 3.989588463865965*^9, 
   3.98958853647925*^9, 3.9895885839222717`*^9, 3.9895887057716713`*^9, 
   3.9895888304662437`*^9, 3.989590857300398*^9, {3.989590888156246*^9, 
   3.989590907908352*^9}, {3.989591555925293*^9, 3.9895916184774246`*^9}, 
   3.98959871278846*^9, {3.989598942705755*^9, 3.9895989467286434`*^9}, 
   3.9896005229187775`*^9, 3.9896006351765175`*^9, 3.9896007261659813`*^9, 
   3.989600761505888*^9, 3.9896009008058414`*^9, 3.989945983891083*^9, 
   3.9901007961002426`*^9, 3.9901021136448727`*^9, 3.9902819485291977`*^9, 
   3.990282475909666*^9, 3.9904565920675297`*^9, {3.9904567593933945`*^9, 
   3.990456787336586*^9}, 3.9904568308874626`*^9, {3.9904568898884144`*^9, 
   3.990456911938259*^9}, 3.9904570156185093`*^9, {3.9904570604501286`*^9, 
   3.9904570779460983`*^9}, 3.9904571100117073`*^9, 3.990457219997818*^9, 
   3.990532777556408*^9, 3.9905328497466507`*^9, 3.9905339057136555`*^9, 
   3.990533967434347*^9, {3.990534244615677*^9, 3.9905342601195545`*^9}, {
   3.9905346592021255`*^9, 3.9905346877047577`*^9}, 3.990535122369772*^9, 
   3.9905362569986076`*^9, 3.9905491798907204`*^9, 3.9905492315039864`*^9, 
   3.9905492656552467`*^9, 3.9906355322048073`*^9, 3.990636021073353*^9, 
   3.990637060341135*^9, 3.990706752158745*^9, 3.990706811581438*^9, 
   3.990706849354357*^9, 3.990707668554882*^9, 3.990707757043228*^9, 
   3.9907144192421303`*^9, 3.9907146203911057`*^9, 3.9907147202355194`*^9, 
   3.9907150661695137`*^9, 3.990718396693142*^9, 3.990718488597992*^9, 
   3.9907191114133167`*^9, 3.990719173398035*^9, 3.990719380465496*^9, 
   3.990719475024288*^9, {3.9912266197489624`*^9, 3.9912266234357376`*^9}, 
   3.991241632013735*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"69910030-5562-2d41-94c1-bafa36ae44ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flux", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"powerin", "+", " ", "powerout"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "Pi", " ", 
      RowBox[{"re", "^", "2"}]}], ")"}]}], "/.", "input", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"eV", "/", 
      RowBox[{"cm", "^", "2"}]}], " ", 
     RowBox[{"1", "/", "s"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9890739686070423`*^9, 3.989074000857376*^9}, {
  3.989074038989897*^9, 3.989074048094097*^9}, {3.9890749032150574`*^9, 
  3.9890749127164917`*^9}, {3.9890750181506615`*^9, 3.989075021134575*^9}, {
  3.989582130112751*^9, 3.989582130958729*^9}, {3.989584477457453*^9, 
  3.989584478282921*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"846da266-f42d-0d41-86c8-a5f679102b35"],

Cell[BoxData[
 RowBox[{"7.720827014564134`*^33", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.989073986206522*^9, {3.9890740426685944`*^9, 3.989074048478203*^9}, 
   3.9890749225785675`*^9, 3.989141781626301*^9, 3.9891418503921185`*^9, 
   3.989172543974224*^9, 3.989172672858635*^9, 3.9893156318659096`*^9, 
   3.9893157159777813`*^9, 3.989315746889204*^9, 3.989340457294565*^9, 
   3.9894214232391586`*^9, 3.989424484354555*^9, 3.989426235611828*^9, 
   3.9895048121879425`*^9, {3.989571761791256*^9, 3.989571787069496*^9}, 
   3.989571822593853*^9, 3.989571983526022*^9, 3.9895720448913116`*^9, 
   3.989572155285885*^9, 3.9895733823029194`*^9, 3.9895734215024757`*^9, {
   3.989573628721697*^9, 3.9895736484851856`*^9}, 3.9895821314150085`*^9, 
   3.989582181346382*^9, 3.9895822413577175`*^9, 3.9895827420949173`*^9, 
   3.9895846487861137`*^9, 3.9895884638818855`*^9, 3.98958853647925*^9, 
   3.9895885839463425`*^9, 3.9895887057976036`*^9, 3.9895888304722652`*^9, 
   3.989590857303896*^9, {3.9895908881607323`*^9, 3.9895909079345512`*^9}, {
   3.989591555945553*^9, 3.9895916184953346`*^9}, 3.989598712806244*^9, {
   3.9895989427115173`*^9, 3.989598946736513*^9}, 3.9896005229269753`*^9, 
   3.9896006351965084`*^9, 3.989600726178396*^9, 3.9896007615256634`*^9, 
   3.989600900826975*^9, 3.9899459838968544`*^9, 3.990100796102762*^9, 
   3.9901021136448727`*^9, 3.9902819485827637`*^9, 3.9902824759664345`*^9, 
   3.990456592083275*^9, {3.9904567594072227`*^9, 3.990456787340809*^9}, 
   3.9904568308874626`*^9, {3.990456889892969*^9, 3.9904569119402657`*^9}, 
   3.9904570156185093`*^9, {3.9904570604501286`*^9, 3.9904570779460983`*^9}, 
   3.9904571100117073`*^9, 3.990457219997818*^9, 3.99053277756513*^9, 
   3.990532849748657*^9, 3.9905339057136555`*^9, 3.990533967451273*^9, {
   3.990534244615677*^9, 3.9905342601225643`*^9}, {3.9905346592031326`*^9, 
   3.9905346877205486`*^9}, 3.990535122369772*^9, 3.990536257000614*^9, 
   3.9905491798907204`*^9, 3.990549231519188*^9, 3.9905492656690674`*^9, 
   3.990635532233568*^9, 3.9906360210782795`*^9, 3.990637060344942*^9, 
   3.9907067521744556`*^9, 3.990706811584114*^9, 3.9907068493700905`*^9, 
   3.990707668554882*^9, 3.990707757043228*^9, 3.99071441924613*^9, 
   3.9907146203911057`*^9, 3.9907147202506123`*^9, 3.9907150661695137`*^9, 
   3.990718396693142*^9, 3.9907184886062183`*^9, 3.9907191114169292`*^9, 
   3.9907191734259033`*^9, 3.99071938047217*^9, 3.990719475024288*^9, {
   3.9912266197661705`*^9, 3.9912266234417305`*^9}, 3.9912416320297318`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"e2021a09-829d-3f4f-86ac-7009f1d957a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"flux1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "omegap"}], 
     RowBox[{"(*", "eV", "*)"}], ")"}], 
    RowBox[{"flux", "/", 
     RowBox[{"eps", "^", "2"}]}]}], " ", "/.", "input"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Normalized", " ", "flux"}], ",", " ", 
    RowBox[{
     RowBox[{
     "assuming", " ", "resonant", " ", "energy", " ", "of", " ", "E_gammad"}],
      "=", 
     RowBox[{
      RowBox[{"\\", "omega_p"}], " ", "for", " ", "dark", " ", 
      "photons"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.989075109002657*^9, 3.9890751898752823`*^9}, {
  3.989142481660906*^9, 3.9891425343399925`*^9}, {3.989238096507578*^9, 
  3.989238105987837*^9}, {3.989421448567684*^9, 3.9894214498440933`*^9}, {
  3.9894244313963737`*^9, 3.989424479534294*^9}, {3.989572099945877*^9, 
  3.989572101486521*^9}, {3.989598651327873*^9, 3.9895986563016644`*^9}, {
  3.9904552447315483`*^9, 3.990455289565607*^9}, {3.9906355937821865`*^9, 
  3.9906356022666893`*^9}, {3.991067436436556*^9, 3.991067437287506*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"539b60d1-25c0-a74f-b958-41634e99424a"],

Cell[BoxData[
 RowBox[{"2.2059505755897523`*^33", " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{{3.989075179985895*^9, 3.989075207643629*^9}, 
   3.989141781671406*^9, 3.9891418504397545`*^9, 3.9891425382171555`*^9, 
   3.989172543984514*^9, 3.9891726728660545`*^9, 3.98923810822958*^9, 
   3.989315631882021*^9, 3.989315715993511*^9, 3.989315746919903*^9, 
   3.989340457294565*^9, {3.9894214256091843`*^9, 3.9894214503441525`*^9}, {
   3.9894244808699265`*^9, 3.989424484354555*^9}, 3.9894262356343117`*^9, 
   3.989504812203821*^9, {3.989571761791256*^9, 3.989571787069496*^9}, 
   3.989571822617111*^9, 3.989571985771738*^9, 3.989572044907177*^9, 
   3.989572102887472*^9, 3.989572155285885*^9, 3.989573382310993*^9, 
   3.9895734215151253`*^9, {3.989573628721697*^9, 3.9895736485003166`*^9}, 
   3.98958218137846*^9, 3.989582241363735*^9, 3.9895827420999775`*^9, 
   3.9895846487861137`*^9, 3.989588463898834*^9, 3.9895885365108776`*^9, 
   3.989588583953911*^9, 3.9895887058016186`*^9, 3.9895888304920692`*^9, 
   3.989590857328556*^9, {3.9895908881881466`*^9, 3.98959090794067*^9}, {
   3.9895915559557285`*^9, 3.9895916185009785`*^9}, 3.989598712806244*^9, {
   3.9895989427424316`*^9, 3.989598946758011*^9}, 3.989600522941822*^9, 
   3.9896006352063065`*^9, 3.989600726178396*^9, 3.9896007615308437`*^9, 
   3.9896009008349247`*^9, 3.989945983902115*^9, 3.990100796108343*^9, 
   3.9901021136606007`*^9, 3.990281948617729*^9, 3.9902824760140133`*^9, 
   3.990456592083275*^9, {3.9904567594092293`*^9, 3.9904567873428154`*^9}, 
   3.990456830903368*^9, {3.990456889892969*^9, 3.990456911956064*^9}, 
   3.9904570156439266`*^9, {3.9904570604501286`*^9, 3.9904570779501305`*^9}, 
   3.9904571100370674`*^9, 3.99045722002956*^9, 3.99053277756513*^9, 
   3.990532849751667*^9, 3.9905339057136555`*^9, 3.990533967476221*^9, {
   3.990534244623169*^9, 3.9905342601245728`*^9}, {3.9905346592031326`*^9, 
   3.9905346877342415`*^9}, 3.990535122369772*^9, 3.990536257000614*^9, 
   3.9905491798985596`*^9, 3.990549231519188*^9, 3.9905492656690674`*^9, 
   3.99063553224934*^9, 3.9906356083335705`*^9, 3.9906360210782795`*^9, 
   3.990637060357088*^9, 3.9907067521902466`*^9, 3.9907068115861225`*^9, 
   3.9907068493858185`*^9, 3.9907076685709496`*^9, 3.990707757064762*^9, 
   3.990714419249275*^9, 3.990714620410927*^9, 3.9907147202646523`*^9, 
   3.9907150661893787`*^9, 3.9907183967024784`*^9, 3.9907184886243267`*^9, 
   3.9907191114169292`*^9, 3.9907191734299335`*^9, 3.990719380490919*^9, 
   3.9907194750319233`*^9, {3.9912266197822495`*^9, 3.991226623455765*^9}, 
   3.9912416320297318`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"0dbe45dd-4a4a-6747-bf81-99d89f46d646"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "have", " ", "switched", " ", "to", " ", "energy", " ", "set", " ", 
    RowBox[{"by", " ", "\\", "omega_p"}], " ", "on", " ", "resonance"}], ",", 
   " ", 
   RowBox[{"but", " ", "the", " ", "2", "eV", " ", "notation", " ", "is", " ", 
    RowBox[{"kept", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.98960035943894*^9, 3.989600424637434*^9}, {
  3.9911395860853195`*^9, 3.991139623340885*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"c8a47355-8528-654d-8da8-aec9f18629c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmflux2eV", "=", 
  RowBox[{
   RowBox[{"3.0", " ", 
    RowBox[{
     RowBox[{"10", "^", "8"}], "/", "omegap"}], 
    RowBox[{"(*", 
     RowBox[{"1", "/", 
      RowBox[{"cm", "^", "3"}]}], "*)"}], " ", "2.38", " ", 
    RowBox[{"10", "^", "7"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"cm", "/", "s"}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
    "DM", " ", "flux", " ", "for", " ", "a", " ", "mass", " ", "of", " ", 
     "omegap", " ", "eV"}], "*)"}], "/.", "input"}]}]], "Input",
 CellChangeTimes->{{3.989420765321739*^9, 3.9894208112968597`*^9}, {
  3.9894212113150043`*^9, 3.9894212298131485`*^9}, {3.9894218048922863`*^9, 
  3.989421814622364*^9}, {3.989598682616535*^9, 3.9895986956208*^9}, {
  3.9902819250247307`*^9, 3.9902819343890457`*^9}, {3.9904551797354183`*^9, 
  3.9904552091010323`*^9}, {3.9907067731489735`*^9, 3.9907068066726055`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"b0aafb12-e02d-a24c-8ffa-8369f4254f7f"],

Cell[BoxData["2.04`*^15"], "Output",
 CellChangeTimes->{
  3.989420827990326*^9, 3.9894212311160583`*^9, 3.989421318614437*^9, 
   3.989421453644104*^9, 3.989424484354555*^9, 3.9894262356536255`*^9, 
   3.9895048122199726`*^9, {3.9895717618229656`*^9, 3.989571787085291*^9}, 
   3.9895718226355724`*^9, 3.9895719890170937`*^9, 3.989572044907177*^9, 
   3.989572155317581*^9, 3.9895733823270683`*^9, 3.989573421533615*^9, {
   3.989573628721697*^9, 3.9895736485003166`*^9}, 3.9895821813963337`*^9, 
   3.989582241363735*^9, 3.9895827421179733`*^9, 3.989584648807144*^9, 
   3.989588463898834*^9, 3.9895885365108776`*^9, 3.9895885839579983`*^9, 
   3.9895887058230457`*^9, 3.9895888304992695`*^9, 3.9895908573485374`*^9, {
   3.9895908881881466`*^9, 3.989590907958521*^9}, {3.9895915559584465`*^9, 
   3.989591618516901*^9}, {3.989598699196308*^9, 3.989598712806244*^9}, {
   3.9895989427424316`*^9, 3.9895989467789974`*^9}, 3.989600522956749*^9, 
   3.9896006352361317`*^9, 3.989600726206217*^9, 3.9896007615376167`*^9, 
   3.989600900854849*^9, 3.989945983927191*^9, 3.9901007961292343`*^9, 
   3.9901021136813297`*^9, 3.9902819486302185`*^9, 3.990282476100422*^9, 
   3.9904565921151543`*^9, {3.990456759419319*^9, 3.9904567873450603`*^9}, 
   3.9904568309191875`*^9, {3.990456889908676*^9, 3.990456911970175*^9}, 
   3.990457015650114*^9, {3.9904570604501286`*^9, 3.99045707795302*^9}, 
   3.990457110039072*^9, 3.9904572200315666`*^9, 3.990532777572275*^9, 
   3.99053284977528*^9, 3.9905339057293186`*^9, 3.9905339674793434`*^9, {
   3.9905342446251774`*^9, 3.9905342601302223`*^9}, {3.990534659228304*^9, 
   3.9905346877499237`*^9}, 3.990535122369772*^9, 3.990536257000614*^9, 
   3.9905491799095*^9, 3.9905492315293255`*^9, 3.9905492656690674`*^9, 
   3.9906355322653465`*^9, 3.9906360210782795`*^9, 3.99063706037051*^9, 
   3.9907067521902466`*^9, {3.990706807814049*^9, 3.9907068115911407`*^9}, 
   3.9907068494176216`*^9, 3.9907076685895367`*^9, 3.990707757082508*^9, 
   3.9907144192668076`*^9, 3.990714620418762*^9, 3.9907147202809143`*^9, 
   3.990715066197548*^9, 3.9907183967194366`*^9, 3.9907184886474667`*^9, 
   3.9907191114383144`*^9, 3.9907191734299335`*^9, 3.990719380496645*^9, 
   3.9907194750634613`*^9, 3.990796170828163*^9, {3.9912266197987595`*^9, 
   3.9912266234613476`*^9}, 3.991241632045576*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"59535a30-4aae-254b-9800-3e11ba2c637c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"omegap", "/.", "input"}]], "Input",
 CellChangeTimes->{{3.990707630196188*^9, 3.99070764078055*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"6b3630ee-b1db-c045-8b4c-8bc7a0ee62e0"],

Cell[BoxData["3.5`"], "Output",
 CellChangeTimes->{{3.990707634709482*^9, 3.990707668602745*^9}, 
   3.990707757085457*^9, 3.9907144192840137`*^9, 3.9907146204212704`*^9, 
   3.990714720294695*^9, 3.9907150662012215`*^9, 3.9907183967194366`*^9, 
   3.9907184886474667`*^9, 3.9907191114383144`*^9, 3.9907191734299335`*^9, 
   3.990719380520653*^9, 3.990719475078949*^9, {3.9912266198138447`*^9, 
   3.991226623463352*^9}, 3.99124163207477*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"f8ee22ef-8cdf-bb4a-b468-d6a17d472361"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dmflux2eVS1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "13"}], ")"}]}]}], ")"}], "^", "2"}], "dmflux2eV"}]}], 
   " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"cm", "^", "2"}]}], " ", 
     RowBox[{"1", "/", "s"}]}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{"Sensei", ";", " ", 
     RowBox[{"from", " ", "2410.18716"}]}], "*)"}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9892381565230618`*^9, 3.9892382004967823`*^9}, {
  3.9892384460658207`*^9, 3.9892384537084217`*^9}, {3.989253055267706*^9, 
  3.989253092268366*^9}, {3.9892533848272533`*^9, 3.9892533882053432`*^9}, {
  3.989420823047209*^9, 3.9894208336968327`*^9}, {3.9894213549441013`*^9, 
  3.989421356594576*^9}, {3.9902824458335915`*^9, 3.9902824558106537`*^9}, {
  3.99028256777404*^9, 3.9902826194824696`*^9}, {3.990455304500551*^9, 
  3.990455307969101*^9}, {3.990455577559801*^9, 3.990455582406334*^9}, {
  3.990707487518059*^9, 3.9907074878636665`*^9}, {3.991241267182211*^9, 
  3.991241273602047*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"b6936e0d-bb96-a44b-a53f-6f53945ead17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmflux2eVD1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"6", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "14"}], ")"}]}]}], ")"}], "^", "2"}], "dmflux2eV", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"cm", "^", "2"}]}], " ", 
     RowBox[{"1", "/", "s"}]}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"DAMIC", "-", "M"}], ";", " ", 
     RowBox[{"from", " ", "2503.14617"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.990455696875677*^9, 3.990455733825737*^9}, {
  3.9907074093733463`*^9, 3.9907074098700085`*^9}, {3.9912412581702213`*^9, 
  3.9912412628650436`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"3636077e-ccd6-ec4d-8371-d13ca032a04f"],

Cell[BoxData["7.344`*^-12"], "Output",
 CellChangeTimes->{
  3.9904565921309433`*^9, {3.990456759435961*^9, 3.9904567873747807`*^9}, 
   3.990456830950815*^9, {3.990456889924635*^9, 3.990456911983347*^9}, 
   3.990457015650114*^9, {3.990457060478222*^9, 3.990457077965805*^9}, 
   3.990457110046528*^9, 3.9904572200448856`*^9, 3.9905327775756683`*^9, 
   3.9905328497772884`*^9, 3.9905339057293186`*^9, 3.9905339674846*^9, {
   3.990534244633692*^9, 3.9905342601480465`*^9}, {3.9905346592331257`*^9, 
   3.9905346877499237`*^9}, 3.9905351224056644`*^9, 3.990536257014509*^9, 
   3.9905491799095*^9, 3.9905492315491962`*^9, 3.9905492656909885`*^9, 
   3.9906355322653465`*^9, 3.9906360210982056`*^9, 3.9906370603729897`*^9, 
   3.990706752206032*^9, 3.990706811593149*^9, 3.990706849433592*^9, 
   3.990707668634577*^9, 3.990707757089468*^9, 3.9907144192880287`*^9, 
   3.9907146204212704`*^9, 3.990714720311016*^9, 3.9907150662174225`*^9, 
   3.9907183967274513`*^9, 3.990718488656191*^9, 3.9907191114486313`*^9, 
   3.9907191734299335`*^9, 3.9907193805226593`*^9, 3.9907194750849724`*^9, {
   3.9912266198185616`*^9, 3.9912266234674015`*^9}, 3.991241632092705*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"c2cbafe0-96de-1e46-8fbe-8335fcf465d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmflux2eVOproj", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "15"}], ")"}]}]}], ")"}], "^", "2"}], " ", "dmflux2eV", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Oscura", " ", 
      RowBox[{"proj", "."}]}], ";", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"cm", "^", "2"}]}], " ", 
      RowBox[{"1", "/", "s"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.989253291612053*^9, 3.9892533012504025`*^9}, {
  3.9892533479790077`*^9, 3.9892533601615925`*^9}, {3.9894213320881176`*^9, 
  3.9894213354487553`*^9}, {3.989426193185171*^9, 3.989426195572235*^9}, {
  3.9896003415976334`*^9, 3.9896003425691566`*^9}, {3.9896006207861214`*^9, 
  3.9896006277263393`*^9}, {3.990456173848158*^9, 3.990456217588419*^9}, {
  3.9907076116493797`*^9, 3.9907076155654793`*^9}, {3.9912412384107304`*^9, 
  3.991241243360777*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"f4001dd7-6fb0-cc45-8af1-ea7946f880b4"],

Cell[BoxData["5.1000000000000004`*^-14"], "Output",
 CellChangeTimes->{
  3.989253353373043*^9, 3.9892533989903183`*^9, 3.989315631947628*^9, 
   3.9893157160571175`*^9, 3.9893157469498253`*^9, 3.989340457326189*^9, 
   3.9894214655582104`*^9, 3.9894244843838425`*^9, 3.989426235688917*^9, 
   3.989504812251648*^9, {3.9895717618546085`*^9, 3.989571787134199*^9}, 
   3.9895718226697235`*^9, 3.989571999454399*^9, 3.989572044939049*^9, 
   3.9895721553815403`*^9, 3.9895733823863297`*^9, 3.98957342162903*^9, {
   3.989573628785879*^9, 3.9895736485321865`*^9}, 3.989582181465109*^9, 
   3.9895822414172535`*^9, 3.9895827421717987`*^9, 3.9895846488496685`*^9, 
   3.989588463929678*^9, 3.98958853654274*^9, 3.9895885839997673`*^9, 
   3.9895887058548775`*^9, 3.98958883053837*^9, 3.9895908573797226`*^9, {
   3.9895908882441463`*^9, 3.9895909080185776`*^9}, {3.9895915560321007`*^9, 
   3.9895916185692844`*^9}, 3.989598712888447*^9, {3.9895989427733707`*^9, 
   3.9895989468482323`*^9}, 3.989600523016823*^9, 3.9896006352884808`*^9, 
   3.9896007262398586`*^9, 3.9896007615868855`*^9, 3.989600900898308*^9, 
   3.989945983968048*^9, 3.990100796180044*^9, 3.990102113727957*^9, 
   3.9902819487209225`*^9, 3.990282476251333*^9, 3.9904565921626396`*^9, {
   3.9904567594860935`*^9, 3.9904567874070415`*^9}, 3.990456830966543*^9, {
   3.990456889956608*^9, 3.990456912015877*^9}, 3.990457015650114*^9, {
   3.9904570604818363`*^9, 3.9904570780012665`*^9}, 3.990457110059002*^9, 
   3.990457220082548*^9, 3.990532777594923*^9, 3.990532849806486*^9, 
   3.990533905776617*^9, 3.9905339675161915`*^9, {3.9905342446789417`*^9, 
   3.9905342601588097`*^9}, {3.990534659266861*^9, 3.990534687765585*^9}, 
   3.9905351224056644`*^9, 3.990536257049528*^9, 3.9905491799415035`*^9, 
   3.990549231559107*^9, 3.990549265701048*^9, 3.990635532288988*^9, 
   3.990636021120083*^9, 3.990637060390047*^9, 3.9907067522295876`*^9, 
   3.990706811593149*^9, 3.990706849433592*^9, 3.990707668634577*^9, 
   3.990707757128292*^9, 3.9907144193117313`*^9, 3.990714620444727*^9, 
   3.9907147203406467`*^9, 3.9907150662348213`*^9, 3.9907183967401066`*^9, 
   3.9907184886902084`*^9, 3.99071911147204*^9, 3.990719173461355*^9, 
   3.9907193805446796`*^9, 3.9907194750849724`*^9, {3.9912266198488197`*^9, 
   3.991226623485197*^9}, 3.9912416321081753`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"86c019ba-1ca3-e54b-a3ca-8ec925cb392a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsvalS1", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"dmflux2eVS1", "/", "flux1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Sensei", " ", "2025"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"epsvalD1", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"dmflux2eVD1", "/", "flux1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"DAMIC", "-", 
    RowBox[{"M", " ", "2025"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"epsvalOproj", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"dmflux2eVOproj", "/", "flux1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"Oscura", " ", 
     RowBox[{"proj", "."}]}], "*)"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.9892381187986736`*^9, 3.989238151168106*^9}, {
  3.989238205091791*^9, 3.9892382200594826`*^9}, {3.989238463057575*^9, 
  3.9892384884865303`*^9}, {3.989252935754114*^9, 3.989252936215933*^9}, {
  3.9892529789509544`*^9, 3.9892529854339447`*^9}, {3.9892530205025864`*^9, 
  3.989253041291403*^9}, {3.989253413309416*^9, 3.989253451633257*^9}, {
  3.989253616480465*^9, 3.989253617626568*^9}, {3.98942163866333*^9, 
  3.989421639076969*^9}, {3.9904562854681015`*^9, 3.990456302268326*^9}, {
  3.9907190624955006`*^9, 3.9907190820693474`*^9}, {3.9912414077556953`*^9, 
  3.9912414082277145`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"aa715dbe-1e80-584c-8be6-99cd78d5b131"],

Cell[BoxData[{
 RowBox[{"x0", "          ", 
  RowBox[{"(*", 
   RowBox[{"kink", " ", "position"}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"2.2", "*", 
   RowBox[{"10", "^", 
    RowBox[{"-", "10"}]}]}], "  ", 
  RowBox[{"(*", 
   RowBox[{"normalization", " ", "after", " ", "kink"}], "*)"}], ";"}], "\n", 
 RowBox[{"0.72", "        ", 
  RowBox[{"(*", 
   RowBox[{"post", "-", 
    RowBox[{"kink", " ", "slope"}]}], "*)"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9892435972592487`*^9, 3.989243614010351*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"851fc9ac-e956-534e-9834-6356d4b7a4c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x0", "=", 
   RowBox[{"(*", 
    RowBox[{"5", "*", 
     RowBox[{"10", "^", 
      RowBox[{"-", "4"}]}]}], "*)"}], "0.2"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Removing", " ", "the", " ", "kink"}], ",", " ", 
    RowBox[{
    "since", " ", "it", " ", "was", " ", "based", " ", "on", " ", "DM", " ", 
     "assumption"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lowerBoundary", "[", "x_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1.5", "*", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "12"}]}], "/", "x"}]}], ",", 
       RowBox[{"x", "<=", "x0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1.62", "*", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "12"}]}], "/", 
         RowBox[{"x", "^", "0.973"}]}]}], ",", 
       RowBox[{"x", ">", "x0"}]}], "}"}]}], "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9892434074966793`*^9, 3.98924341054006*^9}, {
  3.990533879079975*^9, 3.990533886636154*^9}, {3.9905339444845543`*^9, 
  3.9905339619381504`*^9}, {3.9905346790993805`*^9, 3.990534680231909*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"53bcc0ea-e87e-e642-956a-d99881459b0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"logTicks", "[", 
    RowBox[{"min_", ",", "max_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n1", ",", "n2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n1", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{"Log10", "[", "min", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n2", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"Log10", "[", "max", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"10", "^", "n"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "n"}], "]"}], ",", 
              RowBox[{"{", "0.02", "}"}]}], "}"}], "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k", "*", 
                RowBox[{"10", "^", "n"}]}], ",", "\"\<\>\"", ",", 
               RowBox[{"{", "0.01", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "2", ",", "9"}], "}"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "n1", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9892568232862415`*^9, 3.9892568232862415`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a2be3542-e068-254c-88f2-763cf750704e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"geoconst", "=", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"earthPower", "/", "powertot"}], ")"}], "^", "0.5"}], ",", 
      " ", "epsvalS1", ",", "epsvalD1", ",", "epsvalOproj"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"mV", ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "4"}], ")"}]}], ",", " ", 
      RowBox[{"2", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "}"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Black"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Blue"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Red"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Dashed", ",", 
         "Purple"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRangePadding", "->", "0"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(\[Gamma]d\)]\) (eV)\>\"", ",", 
       " ", "\[CurlyEpsilon]"}], "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"eps", " ", "versus", " ", "mV"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9889950298822956`*^9, 3.988995031353716*^9}, {
   3.9889951215091534`*^9, 3.988995181657566*^9}, {3.9889952378702393`*^9, 
   3.9889952517782135`*^9}, {3.9889953047182007`*^9, 3.988995307514984*^9}, {
   3.988995342277725*^9, 3.988995349282707*^9}, {3.9889953794874706`*^9, 
   3.988995380157427*^9}, {3.9890574146374664`*^9, 3.9890574765562363`*^9}, {
   3.9890575738614063`*^9, 3.98905758274177*^9}, {3.9891726779963646`*^9, 
   3.9891726926716976`*^9}, {3.989238610452486*^9, 3.9892386506645985`*^9}, {
   3.989238704736067*^9, 3.989238733246023*^9}, {3.989238880644184*^9, 
   3.989238948471735*^9}, {3.9892406582634983`*^9, 3.9892407004268036`*^9}, {
   3.989241139982836*^9, 3.9892411483988914`*^9}, {3.9892412840859184`*^9, 
   3.989241289257271*^9}, {3.9892413462055206`*^9, 3.989241347975582*^9}, {
   3.98924150790329*^9, 3.9892415766474247`*^9}, {3.989253009782673*^9, 
   3.9892530102995415`*^9}, {3.9892536453860664`*^9, 3.989253709919832*^9}, {
   3.989254137709467*^9, 3.9892541390009785`*^9}, {3.989254169789938*^9, 
   3.9892541718349915`*^9}, {3.9892552138084354`*^9, 
   3.9892552371637554`*^9}, {3.989255342881321*^9, 3.989255343140356*^9}, {
   3.98925539601178*^9, 3.9892553970887337`*^9}, {3.9892554457957745`*^9, 
   3.989255446338068*^9}, {3.9892556039216614`*^9, 3.9892556065798054`*^9}, {
   3.9892566107110996`*^9, 3.989256615004772*^9}, 3.989256856184719*^9, {
   3.9892568878647575`*^9, 3.9892569056690845`*^9}, {3.989256962655962*^9, 
   3.989257012953314*^9}, {3.9892570958256664`*^9, 3.9892570995580654`*^9}, {
   3.989312304219105*^9, 3.989312328619772*^9}, {3.9895046975350246`*^9, 
   3.989504708515049*^9}, {3.989504749129568*^9, 3.9895047902224426`*^9}, {
   3.9895048621936626`*^9, 3.9895049019920692`*^9}, {3.9895828278762493`*^9, 
   3.9895828282072487`*^9}, {3.9895885085626965`*^9, 3.989588521530161*^9}, {
   3.9895885646504707`*^9, 3.9895885718716774`*^9}, {3.990456319006809*^9, 
   3.990456351606308*^9}, {3.9904565021929207`*^9, 3.9904565284039383`*^9}, {
   3.9904568239141636`*^9, 3.990456827786707*^9}, {3.9904568865807533`*^9, 
   3.9904568868528824`*^9}, {3.990456962856827*^9, 3.990456963589386*^9}, {
   3.990534256517254*^9, 3.9905342567703953`*^9}, {3.990637028118511*^9, 
   3.990637054455063*^9}, {3.990714410416088*^9, 3.990714414452116*^9}, {
   3.9907145940050163`*^9, 3.9907146165286713`*^9}, {3.990714690196823*^9, 
   3.9907147159409924`*^9}, {3.990714960682192*^9, 3.9907149785518894`*^9}, {
   3.9907150577297764`*^9, 3.990715058029663*^9}, 3.991241436016382*^9, {
   3.99124161556221*^9, 3.991241617585245*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"40bcfff3-9777-0e44-a7de-9ac4a5f87d77"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.5], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVy2tUjAkAxvHZxJrGpHuaYpqxSi3m3ks60W5b7WG762KTQbpKlxVD0USt
SCNR01mFYdFuW8ymVNT7TEyidGFbG1E4uTS62co0hW0/POd/fh8e1tYE/+16
FArlh5n9X/kTabUyjg3viYNNuU0cNIrtHaSxbCxO6gkg73Aw1H//tHcMGx80
oucjzRy4jzAyNJFsnHv+ZiqghYMR/ap1S7ayMd7qzWN0cOC14m1fUQgbJRcY
xZe6OdBJ/WjS79jQ+P6ZRL7jIMyOLfZmsnG7K1EmoXKhldnaHWhlYbciqayP
z0Vho+9Dx3QWLh/uDjwaysVSvqrtRwELz3xYj5LSucgjZa+Yz23heMS55Xgp
FzpLWb/4lC3Ge+rWDbdxsVo2QBG52aJLMc81S8tFn9Swi9HLRJ2XKzWUxYNP
atlutQcTTINH4p2ePMQp9fwKFYtQ5OLmWJfIQ87++knxl4uQd8RE6innIV+l
dRUmLoSs5laFST0Pnm5DN5e32kAR4uFj9ooHSrAnlSWwAd+UmxY8j4/I0o0y
51xrdLtqGJ0iPq4lDV0JG2Aga/3P+dnhfMzp7D8r8WdAuSu7MCOTj9k75M11
5VYYpYfNU5bzMbfkD3LC1ApXVYWG7L/4qKWmDYfEL0Dmq/MH737kw2+o5cat
u5YIH5S1V9gJMBidHrSUZ4nrhi9Ku9YL4MQcdKjMscASxZwx/m4BMuMaWohR
cxh757d0FgtQyzEyUIeaQ//px9SKRgFOc2wyJFVmoD11PqPSCJChzmlaYmOG
/A/P1luYCGEur3KfTDHF8kOB8YrVQuT1bd7c9cAEbSO/RcZGCDEf8V5lziYY
lkS+23VUCJcnotjLBcZYnDz2sqpSiPhjWzaWTBnhUdbbqJWPhciqor8+HWGE
E6kNt7WfhSgQvgnJyJgP8YuIk8NLRbB3TJM2+BiifFvykL2PCGbyTCsvfTqM
gvxuFEpEMOAG+qjbaBjdKjfzPCtCe81XDQFnDfCPX72HSC3CYE3MmRVBVHQp
rw2EDs38+1OsP7LnwneZqTXMnFCYPUFd8Pcc9Fp+Wx/m6oTX1hKe+/HZSOn3
X0lEOWHNE4xvC9fH0ft31wTkOuG98YGvO0xn4ZqdSe3FaidU7NL7xOn9Apt+
UTWseuqEVXcOUxVXKaCN+JbQZhFwYc+i13d8IturlYOmywhYGmatZe6YJo2L
9t7b5E/AfQ21NWHLNPkpUKWaG0AgMTE3GEHTpMaYWls54+YHBTu3uE2TTTlF
l6kbCOyTXyq+YDFNpqZfz6wKJtBj26y1V02R/ZHjrvRNBM4JaEquxRRZI0qq
vBlFoDXiuEsGbYq89L7m96hoAtoC0+ZOyhR58grlvEkMAT+tdW+yRkfGO+Tl
RccS0KtfRq+CjmQvvBJvFk8gwsM7ZlWcjjymP2i/I5lA3p4HY0fEOnKvSsi0
/InAzdIg6eMNOjLqQJpF44zNaZvlqWt1pJuWNntBCoGm9gR1vbmOnNA4vri1
h8B7ypivIU1HvixN7t4pIcDkS3rCKTqyY3tdh9VeApJT0n8/D0ySZb3fkwn7
CPyq1k/37Zski4pPVDNSCXRMZBsouibJrNDucvWMp+3phaP3JslkC9bFxDQC
DqEnWN9gkhQ/jC623k/gP0cIbl0=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.5], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV0Hs41XcABvAzqbk8Lrk75Di/ZxKF8Luk1LSdZGMuTW7JLWkOp2N0UcQ5
laWU1MJ6dNN9j2rzFNXC9z0NqQxd2POkjeWRYqSFOb9z0s7+eJ/3+fzz/vGK
U+RrNuoJBIKvdPm/K3sV9bUZFGxqGz7s96ZxN8nVTSGl0G5muaFH57HB36pC
0ykoN6e3Uj40JONC5UgahZGFNofu6DyuXxfskkIBF+XCUV8aQZ6v+3+IoSA9
QTHhLA1eEWGsWEWhaV+x1GYZjfj5VFKoiMLGhMjusxIa06XO8wvaxVjR/HQg
KpZGxd3wJ+6FYkTfLL5Vk0ljgY+qY52vGNlVV3acLqRRRkpfiv5yht2S2zme
x3T7tqWDScecMZOs9k24RGNZ6bCAWekMmYTycGug0a8w7Rb2idBve8fi+y4a
YXk121oCRTiau6/p5ACNjFq9iIpqJ3Qe8T/3+TSNkl2N6qSPnRC8xCX0gDGD
o6rpFXTWPDzo3DUod2KweuVYg0e7I56ISN24DwNB9GpDsa8jHN/7hlgEMki7
HFe69JAD3hw94tAZx+DGt2M/xQ8L0Wqf+Lu7nMGcR4Onc9cI0euRFOu6m8Hs
zMq2X67aI4//wopUMDA4eYVMWdpjXeSm8n9/ZHDbMP9NjMwOLWmysIdNDCLG
Ht759b4tfKQDk8ufMBj9pjBqgbct/uQPpkS8ZMCKRt2ul9jAWiIyEGgY7M1o
esi9tcZB4WBOmCmL217mRi2x1pj9Qti+XMyiystRmVtnBcMUv/X3GBbKlpJW
F0crhMhLbrwNYmFdWSdRb7WEPdMqubmeRVl/YmL3YwsMj2SpHLJZmEEWVLPU
ArxXmL64iIV/LyO9VD4X5YtsFKrjLGQHk+NOasyxud78rt5VFkV1JkNVqeYI
9s4bf0FYlNOvYpRKM1xP7YhOeMrC1T1f0RRmijiXtUU7h1hYVe61D9I3Qcmp
5hFvLQujxZFhLR3G0JzfZHfAjEPnrU+avj5tBPmJnd5KisPorfRTnlGGkIVs
22PJcbAa3OrwnjJAzf4LVYFfcqgonjK065mDnMLGv60SOQw55HpLDs/GirRV
7rtzOHzai8kNCfoIeibwLPuOwz9zCxZ2Wc7CH3MuSP2qOFzbojfj1fcRapEv
23ONg9+9fYbVPwtQnNEcn6ni4E/NMmnsmiHDHRN7x7s52JoWBYgytaSExORY
v+Yg+dSwXZ6sJXqntGNSnbOyDkUjSkt25J+RQue2x+Wbk1dqSZrfq+SMYQ47
Ky+eOGejJQHXt4erRjg8d26bdlVpyOTFCg/ZGIczvsa1i200JLH06VDzOw7t
qYf9lcYa0pOZu0E4wWG63LLtkUBDQoId++Q6R0w79GWP8GSpQWqPcJKDXuMi
kzrwxGr3u+asKQ6pgaHpfhk8ub/V4qyjmkPZ9scT+5N4EhBZPy9b54bLUYpn
a3lS7xN3/J7O1saJlXkBPDn3prosm+fQ2ilvabTmSUG6d2GbRvefYCLc1Jgn
E6u7+XlaDiKf3OcJAp5kzN+xLUfn3GOKdx+G1SRmADKn9xzOt+gXhverSacq
9XWOzl1TxUbV3WoSeMZg432dta4mFW8fqElDwZV+pxkObrFHxJ9BTXzXh8dv
0fk/4TFsKA==
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.5], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV0Hk4lAkABvBJlGEdZdyTGZOcidI335dY7ApPuzlK0rEZrbIyElEeibGO
rc3R4ejZlJS22rYtLaVd+l40GkcYNV3spp4mLZvkWjNmtd/+8T7v8/vn/eO1
3ZG4fqcWi8Vax+T/Lu+T3KqJF0CyKMOo4ONKNIscnCS7BSAyepOfMh5RPjgd
HCfA0HPHx3YsAv6jVtnDuwTYeEpR0ch4VLvuiyU7BHA2cXN+P4dA0LK/Bk5F
CvBI95X/em0CakmYvmSNAA4TgekWbALb7AWiYJ4A3e0myuqFBKaL+PaZnba4
7F4yHulAoKw59KFzli2wOEh2zZOA44qmrq0etuifLz5StY7AMbroDe8lH99W
p+W472D2zYuUohI+YrvqPxelElhdNMQi/Ph4cuOll8v3BAYkhgqrFzyszU0X
lJ4lEHLw6n5pAA+a1wFdlTUE4mu0wsqqbEDNztxc00rg6KFGlWi+DWqrX39V
8IzAiabpT1fuXQQPL+/JpL8JBPqNNLh2cuFdkCkdYwnB2hTItvXgIj9ufCuH
I8Suy1uKPAutsfljqIvcUYjapJHr24as4JZvM7jUW4h5cmVl2norrPmBF+cU
KoSOuFz22zVLKHex7ZpihNA98zM9ZWIJKewvqg4IcYed8T4ywQJuD5dGPSgQ
Imyk4/eWNnNUPD6v41slxLtvsiIcl5sjKPbL5A21Qgh575x+PWqGrBt/mmu1
CZEbf7eD/GCKyfzqnLB+Zs/NWE+62RSJwc/7fN4LcdqNm51Wx0Fy17S4bS6J
bOnR1iVcDm71rb03bkbCtLzOX5VqgpyqvPA7LiSODURFKXoXIjzSXb7Il4QR
EoKuei5ETIUhZ/EGEl59xO5LpQswe0pR3BJLIqEgesuZGWM8FfTItQ+SyKsz
GDwdY4y6M54sZSGJ0pVvI7OzjcCVF8aKzpNwcM6Q3A0xRMtxTmlGHQlOea5l
kLYBJvRyZzzaSei5h4dIu/Sxc4GDY8EfJLrr7e5uqNTDM11Pv5xREu/q484u
i2DjST1x0lSHAkeZav2vQBecqZirQRYUyg5PsS0ez0P/cIbGzJXCoHXacv9i
HVzq1fbM9aPg04fJr7dr42YAvE+EUxhbkOnSYzIXgfti0lfHUfglRWvW7cUc
WLt6HcrLoLDq/nfsqhssjD3JEe8ppuAlmGvQ2DNLh6+uLRm7QMHcMM+XJ9bQ
ky4WOea3Kfj7sDsTozW0WK9hVsx4797CTYjQ0K/eRqU3M5b1lu6J9tPQ3Rcv
JSXUU0gv/7HigpmG/olHilruUOjny6YdmmboKJMI78QGCuc89GvczWboNvXJ
f1qbKHTGFHtl68/QPs/IfdxmCtOlJjI5a4a+dbtvJIlx2LT1i+RhNX0hZfEb
bgsFrcalBnVQ05kjNx8l36MQExActypeTXu8ktfY3Kdw7EDvxBGRmr6CVNcU
xg2XIyTPN6ppfqXllTbGpvpR5Qd91bTBtuhzKTIKrd2J0kZTNT2oGC1qb2P+
Y02EGuqr6e21JXr8dgq8FWn921lqWnGCyk9lnFYiGf84pKKbQySH+B0UqqXa
WaEDKppaZqdKZdwzdVivSqGir38iS+lgrHEwKPvQrqLth+NH+Z0UnDYft/0M
KrqizUi8n/F/Y1lrrw==
          "]]},
        Annotation[#, "Charting`Private`Tag#3"]& ], 
       TagBox[
        {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.5], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzH881HcAx/GLkzuXX3HkR47bhDY/0/d730vlTLSVOC1KFleUH1nsUc1j
GudBvx7WKevctrqkVmn6ZY31i89bjYRSl34sP+sxGi2iGF9X7fbH+/F6PP95
u63fEp1sxOFwIgz7v5oOZU1VuhgpsZ/maBdSuJ7o4aVME2N2TVn3gMFDfbcP
rUgVQ2c7LqMWUQh95Zj/YqMYQbpjvDaDX3Grl7mvF8M6Qq/mBFNY6jPQ+8Nq
Ma6GnL+wIYQCq5QLlEvEsPQR9nuFU4ifI05cIRKjhvs0qiaKwoTKdU5uqxuK
0xQJackUSq9H3Z+b54aKL4SBJJuCZ0D9nbXz3HBDxoz9WkRhP1H1i566IrV7
ybDsqOHfXtWXeNAVkbxd57MuUligGuTMl7mCDJ6rCGqi0Ku0eODYI4J/Xbjq
ZCeFyJzK7Q1hIvzlYiutGqaQXmUkLy13gavklkssl0bRt7WTiaYuONxddUtr
T6OkfmJRYOZsOG03UxTMpREuG7rm3eoM98Zl/tzFNDix4Xy3ec7IOI6b7tE0
NlbEqaT7nCBjXDTPNtL4LWvofPygI+zxInpRDo3p9/rKsqMd4d3+T7tURcNk
s6bpylkH3D76sFh3jAZPe4aM2zjgDPvaSlBD4zJ/x/DqjFmwM2ebu5tpyIda
rt64ZY8Cq8wseQ+Nlyl5MZ7+9vArd+hOGqVBiV56XSyyw6bBygIbUwkK0+ta
6BEhupA1vN5Rgsu+VmYNa4SI2XMqXO4twSFf5/zsalvE8RofP5FJkN9Q1Oju
bAutcJafySoJhJrq0MltNkjviEZzqgT7exMSHuhmYkHJ2yDfXAkskbG0UjoT
yx925AUekCCoY37aKbU1+nXHptpPSJDxnSJOO2UFxGsX2l2WYGe1+fNDSVbQ
PjLdPN4igTrw79X5+ZbgCtbez+qVwGPuDmVdpAUqW55yVK8lsNUUOizlmqMz
VL5pCY+Bmd/nkQ13BIhY9uZ7rRODtksf1q0sM0N9iOnZgz4MXl5KPeITwwcZ
NXo/5xMGtn3bnN6KedD7BtjHxTAo3TPOn/VwOv5w/yzFM53Bc6ds/9BiExTP
0J1Q5zFY3IGxDeu4+Em57/TxEgaj1rkf3bUxhs9Z//7lpxic22r0zrdnGow3
8QdKrzBgbu7ml1/g4Im1/HHebQZBYmPz2rvvSNC2fA73GQN7i53Bos160pXc
N+Q5xiB0Mb91i0JPVobuTcs1ODNzXyxi9KRZ7N1/3+AmnfpLhUxPfu/Z2pU7
zuAbzcnDx+30pGQNt7X9Xwadrk0THvVTJDzig9NKlsHReYIqP7spciFQseHx
ewatScVB+YIp4mFj0uPNkWJCbdN0jzNFjoxUxBUYLJ9w6vnqBUuKzr2S+0yT
wqj2Y/NqsCTZUxlcaCRFUtiKVCadJY7OZbP9TKTY/7Xuzd5ElhxgQ37cafC1
ihjlk1Us4f3Zb9thsFCQoMkJZsmY2mfGrulSNLZtaagVsqTNso7tMJVilPMm
ykLAkrAhxXZ/nhSigOzOdRyWXGs1Gd1lcPZB5ev3g5Pkl70RA/58KX5u4OZF
9U4S15SRpN0G3x3fY1b+YJJowtS9nQbrPcxLR5oniYU7Ex9gJoXXmgNuIZgk
hcZdj3Yb/B9CpF1L
          "]]},
        Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJwVy2tUjAkAxvHZxJrGpHuaYpqxSi3m3ks60W5b7WG762KTQbpKlxVD0USt
SCNR01mFYdFuW8ymVNT7TEyidGFbG1E4uTS62co0hW0/POd/fh8e1tYE/+16
FArlh5n9X/kTabUyjg3viYNNuU0cNIrtHaSxbCxO6gkg73Aw1H//tHcMGx80
oucjzRy4jzAyNJFsnHv+ZiqghYMR/ap1S7ayMd7qzWN0cOC14m1fUQgbJRcY
xZe6OdBJ/WjS79jQ+P6ZRL7jIMyOLfZmsnG7K1EmoXKhldnaHWhlYbciqayP
z0Vho+9Dx3QWLh/uDjwaysVSvqrtRwELz3xYj5LSucgjZa+Yz23heMS55Xgp
FzpLWb/4lC3Ge+rWDbdxsVo2QBG52aJLMc81S8tFn9Swi9HLRJ2XKzWUxYNP
atlutQcTTINH4p2ePMQp9fwKFYtQ5OLmWJfIQ87++knxl4uQd8RE6innIV+l
dRUmLoSs5laFST0Pnm5DN5e32kAR4uFj9ooHSrAnlSWwAd+UmxY8j4/I0o0y
51xrdLtqGJ0iPq4lDV0JG2Aga/3P+dnhfMzp7D8r8WdAuSu7MCOTj9k75M11
5VYYpYfNU5bzMbfkD3LC1ApXVYWG7L/4qKWmDYfEL0Dmq/MH737kw2+o5cat
u5YIH5S1V9gJMBidHrSUZ4nrhi9Ku9YL4MQcdKjMscASxZwx/m4BMuMaWohR
cxh757d0FgtQyzEyUIeaQ//px9SKRgFOc2wyJFVmoD11PqPSCJChzmlaYmOG
/A/P1luYCGEur3KfTDHF8kOB8YrVQuT1bd7c9cAEbSO/RcZGCDEf8V5lziYY
lkS+23VUCJcnotjLBcZYnDz2sqpSiPhjWzaWTBnhUdbbqJWPhciqor8+HWGE
E6kNt7WfhSgQvgnJyJgP8YuIk8NLRbB3TJM2+BiifFvykL2PCGbyTCsvfTqM
gvxuFEpEMOAG+qjbaBjdKjfzPCtCe81XDQFnDfCPX72HSC3CYE3MmRVBVHQp
rw2EDs38+1OsP7LnwneZqTXMnFCYPUFd8Pcc9Fp+Wx/m6oTX1hKe+/HZSOn3
X0lEOWHNE4xvC9fH0ft31wTkOuG98YGvO0xn4ZqdSe3FaidU7NL7xOn9Apt+
UTWseuqEVXcOUxVXKaCN+JbQZhFwYc+i13d8IturlYOmywhYGmatZe6YJo2L
9t7b5E/AfQ21NWHLNPkpUKWaG0AgMTE3GEHTpMaYWls54+YHBTu3uE2TTTlF
l6kbCOyTXyq+YDFNpqZfz6wKJtBj26y1V02R/ZHjrvRNBM4JaEquxRRZI0qq
vBlFoDXiuEsGbYq89L7m96hoAtoC0+ZOyhR58grlvEkMAT+tdW+yRkfGO+Tl
RccS0KtfRq+CjmQvvBJvFk8gwsM7ZlWcjjymP2i/I5lA3p4HY0fEOnKvSsi0
/InAzdIg6eMNOjLqQJpF44zNaZvlqWt1pJuWNntBCoGm9gR1vbmOnNA4vri1
h8B7ypivIU1HvixN7t4pIcDkS3rCKTqyY3tdh9VeApJT0n8/D0ySZb3fkwn7
CPyq1k/37Zski4pPVDNSCXRMZBsouibJrNDucvWMp+3phaP3JslkC9bFxDQC
DqEnWN9gkhQ/jC623k/gP0cIbl0=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJwV0Hs41XcABvAzqbk8Lrk75Di/ZxKF8Luk1LSdZGMuTW7JLWkOp2N0UcQ5
laWU1MJ6dNN9j2rzFNXC9z0NqQxd2POkjeWRYqSFOb9z0s7+eJ/3+fzz/vGK
U+RrNuoJBIKvdPm/K3sV9bUZFGxqGz7s96ZxN8nVTSGl0G5muaFH57HB36pC
0ykoN6e3Uj40JONC5UgahZGFNofu6DyuXxfskkIBF+XCUV8aQZ6v+3+IoSA9
QTHhLA1eEWGsWEWhaV+x1GYZjfj5VFKoiMLGhMjusxIa06XO8wvaxVjR/HQg
KpZGxd3wJ+6FYkTfLL5Vk0ljgY+qY52vGNlVV3acLqRRRkpfiv5yht2S2zme
x3T7tqWDScecMZOs9k24RGNZ6bCAWekMmYTycGug0a8w7Rb2idBve8fi+y4a
YXk121oCRTiau6/p5ACNjFq9iIpqJ3Qe8T/3+TSNkl2N6qSPnRC8xCX0gDGD
o6rpFXTWPDzo3DUod2KweuVYg0e7I56ISN24DwNB9GpDsa8jHN/7hlgEMki7
HFe69JAD3hw94tAZx+DGt2M/xQ8L0Wqf+Lu7nMGcR4Onc9cI0euRFOu6m8Hs
zMq2X67aI4//wopUMDA4eYVMWdpjXeSm8n9/ZHDbMP9NjMwOLWmysIdNDCLG
Ht759b4tfKQDk8ufMBj9pjBqgbct/uQPpkS8ZMCKRt2ul9jAWiIyEGgY7M1o
esi9tcZB4WBOmCmL217mRi2x1pj9Qti+XMyiystRmVtnBcMUv/X3GBbKlpJW
F0crhMhLbrwNYmFdWSdRb7WEPdMqubmeRVl/YmL3YwsMj2SpHLJZmEEWVLPU
ArxXmL64iIV/LyO9VD4X5YtsFKrjLGQHk+NOasyxud78rt5VFkV1JkNVqeYI
9s4bf0FYlNOvYpRKM1xP7YhOeMrC1T1f0RRmijiXtUU7h1hYVe61D9I3Qcmp
5hFvLQujxZFhLR3G0JzfZHfAjEPnrU+avj5tBPmJnd5KisPorfRTnlGGkIVs
22PJcbAa3OrwnjJAzf4LVYFfcqgonjK065mDnMLGv60SOQw55HpLDs/GirRV
7rtzOHzai8kNCfoIeibwLPuOwz9zCxZ2Wc7CH3MuSP2qOFzbojfj1fcRapEv
23ONg9+9fYbVPwtQnNEcn6ni4E/NMmnsmiHDHRN7x7s52JoWBYgytaSExORY
v+Yg+dSwXZ6sJXqntGNSnbOyDkUjSkt25J+RQue2x+Wbk1dqSZrfq+SMYQ47
Ky+eOGejJQHXt4erRjg8d26bdlVpyOTFCg/ZGIczvsa1i200JLH06VDzOw7t
qYf9lcYa0pOZu0E4wWG63LLtkUBDQoId++Q6R0w79GWP8GSpQWqPcJKDXuMi
kzrwxGr3u+asKQ6pgaHpfhk8ub/V4qyjmkPZ9scT+5N4EhBZPy9b54bLUYpn
a3lS7xN3/J7O1saJlXkBPDn3prosm+fQ2ilvabTmSUG6d2GbRvefYCLc1Jgn
E6u7+XlaDiKf3OcJAp5kzN+xLUfn3GOKdx+G1SRmADKn9xzOt+gXhverSacq
9XWOzl1TxUbV3WoSeMZg432dta4mFW8fqElDwZV+pxkObrFHxJ9BTXzXh8dv
0fk/4TFsKA==
              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJwV0Hk4lAkABvBJlGEdZdyTGZOcidI335dY7ApPuzlK0rEZrbIyElEeibGO
rc3R4ejZlJS22rYtLaVd+l40GkcYNV3spp4mLZvkWjNmtd/+8T7v8/vn/eO1
3ZG4fqcWi8Vax+T/Lu+T3KqJF0CyKMOo4ONKNIscnCS7BSAyepOfMh5RPjgd
HCfA0HPHx3YsAv6jVtnDuwTYeEpR0ch4VLvuiyU7BHA2cXN+P4dA0LK/Bk5F
CvBI95X/em0CakmYvmSNAA4TgekWbALb7AWiYJ4A3e0myuqFBKaL+PaZnba4
7F4yHulAoKw59KFzli2wOEh2zZOA44qmrq0etuifLz5StY7AMbroDe8lH99W
p+W472D2zYuUohI+YrvqPxelElhdNMQi/Ph4cuOll8v3BAYkhgqrFzyszU0X
lJ4lEHLw6n5pAA+a1wFdlTUE4mu0wsqqbEDNztxc00rg6KFGlWi+DWqrX39V
8IzAiabpT1fuXQQPL+/JpL8JBPqNNLh2cuFdkCkdYwnB2hTItvXgIj9ufCuH
I8Suy1uKPAutsfljqIvcUYjapJHr24as4JZvM7jUW4h5cmVl2norrPmBF+cU
KoSOuFz22zVLKHex7ZpihNA98zM9ZWIJKewvqg4IcYed8T4ywQJuD5dGPSgQ
Imyk4/eWNnNUPD6v41slxLtvsiIcl5sjKPbL5A21Qgh575x+PWqGrBt/mmu1
CZEbf7eD/GCKyfzqnLB+Zs/NWE+62RSJwc/7fN4LcdqNm51Wx0Fy17S4bS6J
bOnR1iVcDm71rb03bkbCtLzOX5VqgpyqvPA7LiSODURFKXoXIjzSXb7Il4QR
EoKuei5ETIUhZ/EGEl59xO5LpQswe0pR3BJLIqEgesuZGWM8FfTItQ+SyKsz
GDwdY4y6M54sZSGJ0pVvI7OzjcCVF8aKzpNwcM6Q3A0xRMtxTmlGHQlOea5l
kLYBJvRyZzzaSei5h4dIu/Sxc4GDY8EfJLrr7e5uqNTDM11Pv5xREu/q484u
i2DjST1x0lSHAkeZav2vQBecqZirQRYUyg5PsS0ez0P/cIbGzJXCoHXacv9i
HVzq1fbM9aPg04fJr7dr42YAvE+EUxhbkOnSYzIXgfti0lfHUfglRWvW7cUc
WLt6HcrLoLDq/nfsqhssjD3JEe8ppuAlmGvQ2DNLh6+uLRm7QMHcMM+XJ9bQ
ky4WOea3Kfj7sDsTozW0WK9hVsx4797CTYjQ0K/eRqU3M5b1lu6J9tPQ3Rcv
JSXUU0gv/7HigpmG/olHilruUOjny6YdmmboKJMI78QGCuc89GvczWboNvXJ
f1qbKHTGFHtl68/QPs/IfdxmCtOlJjI5a4a+dbtvJIlx2LT1i+RhNX0hZfEb
bgsFrcalBnVQ05kjNx8l36MQExActypeTXu8ktfY3Kdw7EDvxBGRmr6CVNcU
xg2XIyTPN6ppfqXllTbGpvpR5Qd91bTBtuhzKTIKrd2J0kZTNT2oGC1qb2P+
Y02EGuqr6e21JXr8dgq8FWn921lqWnGCyk9lnFYiGf84pKKbQySH+B0UqqXa
WaEDKppaZqdKZdwzdVivSqGir38iS+lgrHEwKPvQrqLth+NH+Z0UnDYft/0M
KrqizUi8n/F/Y1lrrw==
              "]]}, "Charting`Private`Tag#3"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              Dashing[{Small, Small}], 
              RGBColor[0.5, 0, 0.5]], 
             Line[CompressedData["
1:eJwVzH881HcAx/GLkzuXX3HkR47bhDY/0/d730vlTLSVOC1KFleUH1nsUc1j
GudBvx7WKevctrqkVmn6ZY31i89bjYRSl34sP+sxGi2iGF9X7fbH+/F6PP95
u63fEp1sxOFwIgz7v5oOZU1VuhgpsZ/maBdSuJ7o4aVME2N2TVn3gMFDfbcP
rUgVQ2c7LqMWUQh95Zj/YqMYQbpjvDaDX3Grl7mvF8M6Qq/mBFNY6jPQ+8Nq
Ma6GnL+wIYQCq5QLlEvEsPQR9nuFU4ifI05cIRKjhvs0qiaKwoTKdU5uqxuK
0xQJackUSq9H3Z+b54aKL4SBJJuCZ0D9nbXz3HBDxoz9WkRhP1H1i566IrV7
ybDsqOHfXtWXeNAVkbxd57MuUligGuTMl7mCDJ6rCGqi0Ku0eODYI4J/Xbjq
ZCeFyJzK7Q1hIvzlYiutGqaQXmUkLy13gavklkssl0bRt7WTiaYuONxddUtr
T6OkfmJRYOZsOG03UxTMpREuG7rm3eoM98Zl/tzFNDix4Xy3ec7IOI6b7tE0
NlbEqaT7nCBjXDTPNtL4LWvofPygI+zxInpRDo3p9/rKsqMd4d3+T7tURcNk
s6bpylkH3D76sFh3jAZPe4aM2zjgDPvaSlBD4zJ/x/DqjFmwM2ebu5tpyIda
rt64ZY8Cq8wseQ+Nlyl5MZ7+9vArd+hOGqVBiV56XSyyw6bBygIbUwkK0+ta
6BEhupA1vN5Rgsu+VmYNa4SI2XMqXO4twSFf5/zsalvE8RofP5FJkN9Q1Oju
bAutcJafySoJhJrq0MltNkjviEZzqgT7exMSHuhmYkHJ2yDfXAkskbG0UjoT
yx925AUekCCoY37aKbU1+nXHptpPSJDxnSJOO2UFxGsX2l2WYGe1+fNDSVbQ
PjLdPN4igTrw79X5+ZbgCtbez+qVwGPuDmVdpAUqW55yVK8lsNUUOizlmqMz
VL5pCY+Bmd/nkQ13BIhY9uZ7rRODtksf1q0sM0N9iOnZgz4MXl5KPeITwwcZ
NXo/5xMGtn3bnN6KedD7BtjHxTAo3TPOn/VwOv5w/yzFM53Bc6ds/9BiExTP
0J1Q5zFY3IGxDeu4+Em57/TxEgaj1rkf3bUxhs9Z//7lpxic22r0zrdnGow3
8QdKrzBgbu7ml1/g4Im1/HHebQZBYmPz2rvvSNC2fA73GQN7i53Bos160pXc
N+Q5xiB0Mb91i0JPVobuTcs1ODNzXyxi9KRZ7N1/3+AmnfpLhUxPfu/Z2pU7
zuAbzcnDx+30pGQNt7X9Xwadrk0THvVTJDzig9NKlsHReYIqP7spciFQseHx
ewatScVB+YIp4mFj0uPNkWJCbdN0jzNFjoxUxBUYLJ9w6vnqBUuKzr2S+0yT
wqj2Y/NqsCTZUxlcaCRFUtiKVCadJY7OZbP9TKTY/7Xuzd5ElhxgQ37cafC1
ihjlk1Us4f3Zb9thsFCQoMkJZsmY2mfGrulSNLZtaagVsqTNso7tMJVilPMm
ykLAkrAhxXZ/nhSigOzOdRyWXGs1Gd1lcPZB5ev3g5Pkl70RA/58KX5u4OZF
9U4S15SRpN0G3x3fY1b+YJJowtS9nQbrPcxLR5oniYU7Ex9gJoXXmgNuIZgk
hcZdj3Yb/B9CpF1L
              "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-Log[10000], -
              Log[5]}, {-26.041135302980834`, -15.887800410734737`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-9.210340371976162, -26.041135302980777`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              Dashing[{Small, Small}], 
              RGBColor[0.5, 0, 0.5]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[1, 0, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[0, 0, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Exp[#]& )[
                Part[#, 1]], 
               (Exp[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-Log[10000], -
             Log[5]}, {-26.041135302980834`, -15.887800410734737`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {-9.210340371976162, -26.041135302980777`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             Dashing[{Small, Small}], 
             RGBColor[0.5, 0, 0.5]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             RGBColor[0, 0, 1]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Exp[#]& )[
               Part[#, 1]], 
              (Exp[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJwVy2tUjAkAxvHZxJrGpHuaYpqxSi3m3ks60W5b7WG762KTQbpKlxVD0USt
SCNR01mFYdFuW8ymVNT7TEyidGFbG1E4uTS62co0hW0/POd/fh8e1tYE/+16
FArlh5n9X/kTabUyjg3viYNNuU0cNIrtHaSxbCxO6gkg73Aw1H//tHcMGx80
oucjzRy4jzAyNJFsnHv+ZiqghYMR/ap1S7ayMd7qzWN0cOC14m1fUQgbJRcY
xZe6OdBJ/WjS79jQ+P6ZRL7jIMyOLfZmsnG7K1EmoXKhldnaHWhlYbciqayP
z0Vho+9Dx3QWLh/uDjwaysVSvqrtRwELz3xYj5LSucgjZa+Yz23heMS55Xgp
FzpLWb/4lC3Ge+rWDbdxsVo2QBG52aJLMc81S8tFn9Swi9HLRJ2XKzWUxYNP
atlutQcTTINH4p2ePMQp9fwKFYtQ5OLmWJfIQ87++knxl4uQd8RE6innIV+l
dRUmLoSs5laFST0Pnm5DN5e32kAR4uFj9ooHSrAnlSWwAd+UmxY8j4/I0o0y
51xrdLtqGJ0iPq4lDV0JG2Aga/3P+dnhfMzp7D8r8WdAuSu7MCOTj9k75M11
5VYYpYfNU5bzMbfkD3LC1ApXVYWG7L/4qKWmDYfEL0Dmq/MH737kw2+o5cat
u5YIH5S1V9gJMBidHrSUZ4nrhi9Ku9YL4MQcdKjMscASxZwx/m4BMuMaWohR
cxh757d0FgtQyzEyUIeaQ//px9SKRgFOc2wyJFVmoD11PqPSCJChzmlaYmOG
/A/P1luYCGEur3KfTDHF8kOB8YrVQuT1bd7c9cAEbSO/RcZGCDEf8V5lziYY
lkS+23VUCJcnotjLBcZYnDz2sqpSiPhjWzaWTBnhUdbbqJWPhciqor8+HWGE
E6kNt7WfhSgQvgnJyJgP8YuIk8NLRbB3TJM2+BiifFvykL2PCGbyTCsvfTqM
gvxuFEpEMOAG+qjbaBjdKjfzPCtCe81XDQFnDfCPX72HSC3CYE3MmRVBVHQp
rw2EDs38+1OsP7LnwneZqTXMnFCYPUFd8Pcc9Fp+Wx/m6oTX1hKe+/HZSOn3
X0lEOWHNE4xvC9fH0ft31wTkOuG98YGvO0xn4ZqdSe3FaidU7NL7xOn9Apt+
UTWseuqEVXcOUxVXKaCN+JbQZhFwYc+i13d8IturlYOmywhYGmatZe6YJo2L
9t7b5E/AfQ21NWHLNPkpUKWaG0AgMTE3GEHTpMaYWls54+YHBTu3uE2TTTlF
l6kbCOyTXyq+YDFNpqZfz6wKJtBj26y1V02R/ZHjrvRNBM4JaEquxRRZI0qq
vBlFoDXiuEsGbYq89L7m96hoAtoC0+ZOyhR58grlvEkMAT+tdW+yRkfGO+Tl
RccS0KtfRq+CjmQvvBJvFk8gwsM7ZlWcjjymP2i/I5lA3p4HY0fEOnKvSsi0
/InAzdIg6eMNOjLqQJpF44zNaZvlqWt1pJuWNntBCoGm9gR1vbmOnNA4vri1
h8B7ypivIU1HvixN7t4pIcDkS3rCKTqyY3tdh9VeApJT0n8/D0ySZb3fkwn7
CPyq1k/37Zski4pPVDNSCXRMZBsouibJrNDucvWMp+3phaP3JslkC9bFxDQC
DqEnWN9gkhQ/jC623k/gP0cIbl0=
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwV0Hs41XcABvAzqbk8Lrk75Di/ZxKF8Luk1LSdZGMuTW7JLWkOp2N0UcQ5
laWU1MJ6dNN9j2rzFNXC9z0NqQxd2POkjeWRYqSFOb9z0s7+eJ/3+fzz/vGK
U+RrNuoJBIKvdPm/K3sV9bUZFGxqGz7s96ZxN8nVTSGl0G5muaFH57HB36pC
0ykoN6e3Uj40JONC5UgahZGFNofu6DyuXxfskkIBF+XCUV8aQZ6v+3+IoSA9
QTHhLA1eEWGsWEWhaV+x1GYZjfj5VFKoiMLGhMjusxIa06XO8wvaxVjR/HQg
KpZGxd3wJ+6FYkTfLL5Vk0ljgY+qY52vGNlVV3acLqRRRkpfiv5yht2S2zme
x3T7tqWDScecMZOs9k24RGNZ6bCAWekMmYTycGug0a8w7Rb2idBve8fi+y4a
YXk121oCRTiau6/p5ACNjFq9iIpqJ3Qe8T/3+TSNkl2N6qSPnRC8xCX0gDGD
o6rpFXTWPDzo3DUod2KweuVYg0e7I56ISN24DwNB9GpDsa8jHN/7hlgEMki7
HFe69JAD3hw94tAZx+DGt2M/xQ8L0Wqf+Lu7nMGcR4Onc9cI0euRFOu6m8Hs
zMq2X67aI4//wopUMDA4eYVMWdpjXeSm8n9/ZHDbMP9NjMwOLWmysIdNDCLG
Ht759b4tfKQDk8ufMBj9pjBqgbct/uQPpkS8ZMCKRt2ul9jAWiIyEGgY7M1o
esi9tcZB4WBOmCmL217mRi2x1pj9Qti+XMyiystRmVtnBcMUv/X3GBbKlpJW
F0crhMhLbrwNYmFdWSdRb7WEPdMqubmeRVl/YmL3YwsMj2SpHLJZmEEWVLPU
ArxXmL64iIV/LyO9VD4X5YtsFKrjLGQHk+NOasyxud78rt5VFkV1JkNVqeYI
9s4bf0FYlNOvYpRKM1xP7YhOeMrC1T1f0RRmijiXtUU7h1hYVe61D9I3Qcmp
5hFvLQujxZFhLR3G0JzfZHfAjEPnrU+avj5tBPmJnd5KisPorfRTnlGGkIVs
22PJcbAa3OrwnjJAzf4LVYFfcqgonjK065mDnMLGv60SOQw55HpLDs/GirRV
7rtzOHzai8kNCfoIeibwLPuOwz9zCxZ2Wc7CH3MuSP2qOFzbojfj1fcRapEv
23ONg9+9fYbVPwtQnNEcn6ni4E/NMmnsmiHDHRN7x7s52JoWBYgytaSExORY
v+Yg+dSwXZ6sJXqntGNSnbOyDkUjSkt25J+RQue2x+Wbk1dqSZrfq+SMYQ47
Ky+eOGejJQHXt4erRjg8d26bdlVpyOTFCg/ZGIczvsa1i200JLH06VDzOw7t
qYf9lcYa0pOZu0E4wWG63LLtkUBDQoId++Q6R0w79GWP8GSpQWqPcJKDXuMi
kzrwxGr3u+asKQ6pgaHpfhk8ub/V4qyjmkPZ9scT+5N4EhBZPy9b54bLUYpn
a3lS7xN3/J7O1saJlXkBPDn3prosm+fQ2ilvabTmSUG6d2GbRvefYCLc1Jgn
E6u7+XlaDiKf3OcJAp5kzN+xLUfn3GOKdx+G1SRmADKn9xzOt+gXhverSacq
9XWOzl1TxUbV3WoSeMZg432dta4mFW8fqElDwZV+pxkObrFHxJ9BTXzXh8dv
0fk/4TFsKA==
          "]]}, "Charting`Private`Tag#2"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJwV0Hk4lAkABvBJlGEdZdyTGZOcidI335dY7ApPuzlK0rEZrbIyElEeibGO
rc3R4ejZlJS22rYtLaVd+l40GkcYNV3spp4mLZvkWjNmtd/+8T7v8/vn/eO1
3ZG4fqcWi8Vax+T/Lu+T3KqJF0CyKMOo4ONKNIscnCS7BSAyepOfMh5RPjgd
HCfA0HPHx3YsAv6jVtnDuwTYeEpR0ch4VLvuiyU7BHA2cXN+P4dA0LK/Bk5F
CvBI95X/em0CakmYvmSNAA4TgekWbALb7AWiYJ4A3e0myuqFBKaL+PaZnba4
7F4yHulAoKw59KFzli2wOEh2zZOA44qmrq0etuifLz5StY7AMbroDe8lH99W
p+W472D2zYuUohI+YrvqPxelElhdNMQi/Ph4cuOll8v3BAYkhgqrFzyszU0X
lJ4lEHLw6n5pAA+a1wFdlTUE4mu0wsqqbEDNztxc00rg6KFGlWi+DWqrX39V
8IzAiabpT1fuXQQPL+/JpL8JBPqNNLh2cuFdkCkdYwnB2hTItvXgIj9ufCuH
I8Suy1uKPAutsfljqIvcUYjapJHr24as4JZvM7jUW4h5cmVl2norrPmBF+cU
KoSOuFz22zVLKHex7ZpihNA98zM9ZWIJKewvqg4IcYed8T4ywQJuD5dGPSgQ
Imyk4/eWNnNUPD6v41slxLtvsiIcl5sjKPbL5A21Qgh575x+PWqGrBt/mmu1
CZEbf7eD/GCKyfzqnLB+Zs/NWE+62RSJwc/7fN4LcdqNm51Wx0Fy17S4bS6J
bOnR1iVcDm71rb03bkbCtLzOX5VqgpyqvPA7LiSODURFKXoXIjzSXb7Il4QR
EoKuei5ETIUhZ/EGEl59xO5LpQswe0pR3BJLIqEgesuZGWM8FfTItQ+SyKsz
GDwdY4y6M54sZSGJ0pVvI7OzjcCVF8aKzpNwcM6Q3A0xRMtxTmlGHQlOea5l
kLYBJvRyZzzaSei5h4dIu/Sxc4GDY8EfJLrr7e5uqNTDM11Pv5xREu/q484u
i2DjST1x0lSHAkeZav2vQBecqZirQRYUyg5PsS0ez0P/cIbGzJXCoHXacv9i
HVzq1fbM9aPg04fJr7dr42YAvE+EUxhbkOnSYzIXgfti0lfHUfglRWvW7cUc
WLt6HcrLoLDq/nfsqhssjD3JEe8ppuAlmGvQ2DNLh6+uLRm7QMHcMM+XJ9bQ
ky4WOea3Kfj7sDsTozW0WK9hVsx4797CTYjQ0K/eRqU3M5b1lu6J9tPQ3Rcv
JSXUU0gv/7HigpmG/olHilruUOjny6YdmmboKJMI78QGCuc89GvczWboNvXJ
f1qbKHTGFHtl68/QPs/IfdxmCtOlJjI5a4a+dbtvJIlx2LT1i+RhNX0hZfEb
bgsFrcalBnVQ05kjNx8l36MQExActypeTXu8ktfY3Kdw7EDvxBGRmr6CVNcU
xg2XIyTPN6ppfqXllTbGpvpR5Qd91bTBtuhzKTIKrd2J0kZTNT2oGC1qb2P+
Y02EGuqr6e21JXr8dgq8FWn921lqWnGCyk9lnFYiGf84pKKbQySH+B0UqqXa
WaEDKppaZqdKZdwzdVivSqGir38iS+lgrHEwKPvQrqLth+NH+Z0UnDYft/0M
KrqizUi8n/F/Y1lrrw==
          "]]}, "Charting`Private`Tag#3"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          Dashing[{Small, Small}], 
          RGBColor[0.5, 0, 0.5]], 
         Line[CompressedData["
1:eJwVzH881HcAx/GLkzuXX3HkR47bhDY/0/d730vlTLSVOC1KFleUH1nsUc1j
GudBvx7WKevctrqkVmn6ZY31i89bjYRSl34sP+sxGi2iGF9X7fbH+/F6PP95
u63fEp1sxOFwIgz7v5oOZU1VuhgpsZ/maBdSuJ7o4aVME2N2TVn3gMFDfbcP
rUgVQ2c7LqMWUQh95Zj/YqMYQbpjvDaDX3Grl7mvF8M6Qq/mBFNY6jPQ+8Nq
Ma6GnL+wIYQCq5QLlEvEsPQR9nuFU4ifI05cIRKjhvs0qiaKwoTKdU5uqxuK
0xQJackUSq9H3Z+b54aKL4SBJJuCZ0D9nbXz3HBDxoz9WkRhP1H1i566IrV7
ybDsqOHfXtWXeNAVkbxd57MuUligGuTMl7mCDJ6rCGqi0Ku0eODYI4J/Xbjq
ZCeFyJzK7Q1hIvzlYiutGqaQXmUkLy13gavklkssl0bRt7WTiaYuONxddUtr
T6OkfmJRYOZsOG03UxTMpREuG7rm3eoM98Zl/tzFNDix4Xy3ec7IOI6b7tE0
NlbEqaT7nCBjXDTPNtL4LWvofPygI+zxInpRDo3p9/rKsqMd4d3+T7tURcNk
s6bpylkH3D76sFh3jAZPe4aM2zjgDPvaSlBD4zJ/x/DqjFmwM2ebu5tpyIda
rt64ZY8Cq8wseQ+Nlyl5MZ7+9vArd+hOGqVBiV56XSyyw6bBygIbUwkK0+ta
6BEhupA1vN5Rgsu+VmYNa4SI2XMqXO4twSFf5/zsalvE8RofP5FJkN9Q1Oju
bAutcJafySoJhJrq0MltNkjviEZzqgT7exMSHuhmYkHJ2yDfXAkskbG0UjoT
yx925AUekCCoY37aKbU1+nXHptpPSJDxnSJOO2UFxGsX2l2WYGe1+fNDSVbQ
PjLdPN4igTrw79X5+ZbgCtbez+qVwGPuDmVdpAUqW55yVK8lsNUUOizlmqMz
VL5pCY+Bmd/nkQ13BIhY9uZ7rRODtksf1q0sM0N9iOnZgz4MXl5KPeITwwcZ
NXo/5xMGtn3bnN6KedD7BtjHxTAo3TPOn/VwOv5w/yzFM53Bc6ds/9BiExTP
0J1Q5zFY3IGxDeu4+Em57/TxEgaj1rkf3bUxhs9Z//7lpxic22r0zrdnGow3
8QdKrzBgbu7ml1/g4Im1/HHebQZBYmPz2rvvSNC2fA73GQN7i53Bos160pXc
N+Q5xiB0Mb91i0JPVobuTcs1ODNzXyxi9KRZ7N1/3+AmnfpLhUxPfu/Z2pU7
zuAbzcnDx+30pGQNt7X9Xwadrk0THvVTJDzig9NKlsHReYIqP7spciFQseHx
ewatScVB+YIp4mFj0uPNkWJCbdN0jzNFjoxUxBUYLJ9w6vnqBUuKzr2S+0yT
wqj2Y/NqsCTZUxlcaCRFUtiKVCadJY7OZbP9TKTY/7Xuzd5ElhxgQ37cafC1
ihjlk1Us4f3Zb9thsFCQoMkJZsmY2mfGrulSNLZtaagVsqTNso7tMJVilPMm
ykLAkrAhxXZ/nhSigOzOdRyWXGs1Gd1lcPZB5ev3g5Pkl70RA/58KX5u4OZF
9U4S15SRpN0G3x3fY1b+YJJowtS9nQbrPcxLR5oniYU7Ex9gJoXXmgNuIZgk
hcZdj3Yb/B9CpF1L
          "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-Log[10000], -
          Log[5]}, {-26.041135302980834`, -15.887800410734737`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {-9.210340371976162, -26.041135302980777`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          Dashing[{Small, Small}], 
          RGBColor[0.5, 0, 0.5]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[1, 0, 0]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[0, 0, 1]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          GrayLevel[0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& ), "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Gamma]d\\)]\\) (eV)\"", HoldForm],
      TraditionalForm], 
    FormBox[
     TagBox["\[CurlyEpsilon]", HoldForm], TraditionalForm]},
  AxesOrigin->{-9.210340371976162, -26.041135302980777`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->
   NCache[{{-Log[10000], -
      Log[5]}, {-26.041135302980834`, -15.887800410734737`}}, \
{{-9.210340371976184, -1.6094379124341003`}, {-26.041135302980834`, \
-15.887800410734737`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{
  3.9889951827488136`*^9, {3.988995244488323*^9, 3.9889952522880135`*^9}, 
   3.988995308257864*^9, {3.988995375120079*^9, 3.9889954111776505`*^9}, 
   3.9889957355899754`*^9, 3.9889959489451847`*^9, 3.989051944683565*^9, {
   3.9890574365301247`*^9, 3.989057480167343*^9}, 3.9890575834024086`*^9, 
   3.9891417808784027`*^9, 3.9891418495281544`*^9, 3.9891725436825676`*^9, {
   3.9891726723159275`*^9, 3.989172693526991*^9}, {3.989238620827944*^9, 
   3.9892386510593796`*^9}, {3.9892387075760136`*^9, 3.989238734145689*^9}, {
   3.989238887842249*^9, 3.9892389490302505`*^9}, 3.98924070091638*^9, 
   3.9892412913000374`*^9, 3.9892413491926384`*^9, {3.989241538962866*^9, 
   3.9892415774135094`*^9}, 3.9892434130405655`*^9, 3.989253012032402*^9, 
   3.9892536592844353`*^9, 3.989253710777403*^9, {3.9892541312045517`*^9, 
   3.989254140311676*^9}, 3.9892541728656883`*^9, 3.9892552386929417`*^9, 
   3.9892553437806168`*^9, 3.9892553977781544`*^9, 3.989255447082567*^9, 
   3.9892556231501675`*^9, 3.9892566162013416`*^9, 3.989256907346342*^9, {
   3.9892569907906094`*^9, 3.989257013745674*^9}, 3.989257100373457*^9, {
   3.989312323765852*^9, 3.9893123551301765`*^9}, 3.9893156311201496`*^9, 
   3.989315716120384*^9, 3.9893157471412125`*^9, 3.9893404573890266`*^9, 
   3.9894214895193863`*^9, 3.989421540108963*^9, 3.9894216510251255`*^9, 
   3.989424484454687*^9, 3.9894262357746143`*^9, 3.9895048123632126`*^9, {
   3.9895048675276985`*^9, 3.989504905346781*^9}, {3.989571761966175*^9, 
   3.9895717871969013`*^9}, 3.9895718227306004`*^9, 3.9895720108194275`*^9, 
   3.9895720450345764`*^9, 3.989572155444647*^9, 3.989573382444851*^9, 
   3.9895734217266445`*^9, {3.9895736288654537`*^9, 3.9895736486115646`*^9}, 
   3.9895821815471*^9, 3.9895822414823723`*^9, 3.989582742240576*^9, 
   3.9895828356034355`*^9, 3.989584648927744*^9, 3.989588464013115*^9, 
   3.989588536622486*^9, 3.989588584079382*^9, 3.9895887059245224`*^9, 
   3.989588830626833*^9, 3.9895908574588413`*^9, {3.9895908883071003`*^9, 
   3.9895909080804806`*^9}, {3.989591556101946*^9, 3.989591618635483*^9}, 
   3.9895987129811096`*^9, {3.989598942852003*^9, 3.9895989469227734`*^9}, 
   3.9896005231366615`*^9, 3.989600635360756*^9, 3.9896007263036346`*^9, 
   3.989600761655737*^9, 3.989600900968996*^9, 3.9899459840928764`*^9, 
   3.990100796367174*^9, 3.990102113800253*^9, 3.990281948928879*^9, 
   3.9902824764090557`*^9, 3.9904565923848457`*^9, {3.990456759555704*^9, 
   3.9904567874697113`*^9}, 3.9904568310296364`*^9, {3.9904568900359726`*^9, 
   3.990456912098976*^9}, 3.9904569654689064`*^9, 3.990457015730255*^9, {
   3.9904570605604057`*^9, 3.990457078069933*^9}, 3.9904571101381416`*^9, 
   3.990457220145235*^9, 3.9905327776570797`*^9, 3.9905328498709297`*^9, 
   3.990533905839657*^9, 3.9905339675861454`*^9, {3.9905342447423363`*^9, 
   3.9905342602491703`*^9}, {3.9905346593295*^9, 3.9905346878602505`*^9}, 
   3.9905351224873314`*^9, 3.990536257109236*^9, 3.9905491800195236`*^9, 
   3.990549231629051*^9, 3.9905492657552586`*^9, 3.990635532343977*^9, 
   3.9906360211775703`*^9, {3.990637030399004*^9, 3.9906370604515057`*^9}, 
   3.990706752300686*^9, 3.990706811656147*^9, 3.990706849542782*^9, 
   3.9907076687302246`*^9, 3.990707757194538*^9, 3.990714419395836*^9, 
   3.990714620501192*^9, 3.990714720430559*^9, {3.990714963086384*^9, 
   3.9907149790117493`*^9}, 3.990715066344469*^9, 3.9907183969072742`*^9, 
   3.9907184887495728`*^9, 3.9907191116320267`*^9, 3.9907191735403175`*^9, 
   3.9907193806075363`*^9, 3.9907194751796017`*^9, {3.9912266199825954`*^9, 
   3.991226623540617*^9}, 3.9912416321562424`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"1a60ef15-cddb-7641-9772-bb2ed595ea13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"background", "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lowerBoundary", "[", "x", "]"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "7"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "4"}]}], ",", "0.2"}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "->", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"LightGray", ",", 
        RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"None", ",", "None"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "4"}]}], ",", "0.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "13"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRangePadding", "->", "0"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"Axes", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "200"}], ",", 
     RowBox[{"MaxRecursion", "->", "4"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(\[Gamma]d\)]\) (eV)\>\"", ",",
         " ", "\[CurlyEpsilon]"}], "}"}]}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Final", " ", "Plot"}], "*)"}], 
  RowBox[{"finalplot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"background", ",", "geoconst", ",", 
     RowBox[{"Epilog", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(p\)]\) = 3.5 \
eV\>\"", ",", "10", ",", "Black", ",", 
            RowBox[{"Background", "->", "LightGray"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.88", ",", "0.88"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Earth Core Cooling\>\"", ",", "8", ",", "Black", ",", 
            RowBox[{"Background", "->", "LightGray"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.4", ",", "0.9"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<SENSEI\>\"", ",", "8", ",", "Blue", ",", 
            RowBox[{"Background", "->", "LightGray"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.68", ",", "0.56"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<DAMIC-M\>\"", ",", "8", ",", "Red", ",", 
            RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.26", ",", "0.53"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Oscura proj.\>\"", ",", "8", ",", "Purple", ",", 
            RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.66", ",", "0.42"}], "}"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(\[Gamma]d\)]\) (eV)\>\"", ",",
           "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", ",", "12"}], "]"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.989254490988186*^9, 3.989254490988186*^9}, {
   3.989254586338932*^9, 3.9892545927429466`*^9}, {3.9892547985204487`*^9, 
   3.9892548347527466`*^9}, {3.9892549009318314`*^9, 3.98925493068186*^9}, {
   3.989255007562517*^9, 3.9892550213939705`*^9}, {3.989255312967474*^9, 
   3.989255338577034*^9}, {3.9892554322417545`*^9, 3.9892554329024124`*^9}, {
   3.989255637589966*^9, 3.989255641114012*^9}, {3.9892557484099083`*^9, 
   3.989255761264797*^9}, {3.9892559328807354`*^9, 3.989256104207094*^9}, {
   3.989256263896105*^9, 3.989256333024683*^9}, {3.9892564739251385`*^9, 
   3.9892564921223507`*^9}, {3.9892565248707714`*^9, 3.989256556679867*^9}, {
   3.989257039711096*^9, 3.989257078066353*^9}, {3.9892571720815086`*^9, 
   3.989257176022299*^9}, {3.9892572864952583`*^9, 3.989257288828823*^9}, {
   3.9892574232932034`*^9, 3.989257434110567*^9}, {3.9892576475491447`*^9, 
   3.989257648255991*^9}, {3.9892577965312424`*^9, 3.9892577971610165`*^9}, {
   3.989257957321703*^9, 3.9892579585376434`*^9}, {3.9892580050528984`*^9, 
   3.989258177509796*^9}, {3.989262226882576*^9, 3.9892622451833534`*^9}, {
   3.989262292799162*^9, 3.989262775468899*^9}, {3.989262869456341*^9, 
   3.989262870239189*^9}, {3.989311856105322*^9, 3.9893119328316765`*^9}, {
   3.989311971662571*^9, 3.9893119781111603`*^9}, {3.9893121077979393`*^9, 
   3.9893121645964165`*^9}, {3.9893122659754276`*^9, 
   3.9893122680386696`*^9}, {3.989312362985922*^9, 3.989312372757538*^9}, {
   3.9893124141238155`*^9, 3.9893125643745804`*^9}, {3.989312595349518*^9, 
   3.9893126029277763`*^9}, {3.9893126421701164`*^9, 3.989312711734932*^9}, {
   3.9894217100025387`*^9, 3.989421711133196*^9}, {3.989421758168001*^9, 
   3.9894217591875153`*^9}, {3.9894245730762863`*^9, 
   3.9894246353460045`*^9}, {3.989424687925495*^9, 3.989424688939802*^9}, {
   3.9894262686214733`*^9, 3.9894262752035656`*^9}, {3.989488232664377*^9, 
   3.989488242460615*^9}, {3.9894885496604652`*^9, 3.9894885510224323`*^9}, {
   3.989488941933325*^9, 3.9894889422352695`*^9}, {3.989489897297245*^9, 
   3.9894899395539837`*^9}, {3.989491865171156*^9, 3.989491911888811*^9}, {
   3.9895049331463165`*^9, 3.9895049698332024`*^9}, {3.9895052396521206`*^9, 
   3.9895052839300117`*^9}, 3.9895828319752274`*^9, {3.9895885298030815`*^9, 
   3.98958855986174*^9}, {3.9895916433655033`*^9, 3.989591705677046*^9}, {
   3.9899460119085827`*^9, 3.9899460307189693`*^9}, {3.990456546810257*^9, 
   3.9904565824232693`*^9}, {3.9904567489254646`*^9, 3.990456813102871*^9}, {
   3.9904569075297127`*^9, 3.990456909003439*^9}, {3.990457011737818*^9, 
   3.990457012358286*^9}, {3.990457054607851*^9, 3.9904570559381866`*^9}, {
   3.9904571052232494`*^9, 3.9904571063338776`*^9}, {3.990457213214201*^9, 
   3.9904572165832634`*^9}, {3.99053423723015*^9, 3.990534241087618*^9}, {
   3.9905347468840084`*^9, 3.990534763081938*^9}, {3.990534834949257*^9, 
   3.990534912940628*^9}, {3.9905349480862503`*^9, 3.990535098955393*^9}, {
   3.990636975321703*^9, 3.9906369926437664`*^9}, {3.9907063782928524`*^9, 
   3.9907063810939636`*^9}, {3.9907064555016937`*^9, 
   3.9907065138338985`*^9}, {3.9907066093435326`*^9, 3.990706619586281*^9}, {
   3.990706650826872*^9, 3.9907067295773716`*^9}, {3.990707753529024*^9, 
   3.9907077539618473`*^9}, {3.9907078221464825`*^9, 3.99070784086397*^9}, {
   3.9907143797706985`*^9, 3.9907143849593906`*^9}, {3.9907146695374165`*^9, 
   3.9907146737508087`*^9}, {3.990714747630659*^9, 3.990714771773985*^9}, {
   3.9907148186404686`*^9, 3.990714894196903*^9}, {3.990714933277426*^9, 
   3.9907149454420967`*^9}, {3.990715002790447*^9, 3.9907150265894375`*^9}, {
   3.9907184208256493`*^9, 3.9907184547231827`*^9}, {3.9907191642267475`*^9, 
   3.990719166932396*^9}, {3.9907193708212166`*^9, 3.9907194660081654`*^9}, 
   3.991241447275425*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"8262bbe6-b98f-2a4b-99d6-d0e83ce97248"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJw913k8Vfkfx3EhO1mufbnubUglcfdLWiQMhahUlkRSCk2NIpUWaZum0aJF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     "], {{}, {}, {}, {}, {}, {}, 
      {GrayLevel[0.85], Opacity[0.8], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1FVYEAYUBlCwGztRxBZU7O5OVBQBC8UusBvF7g4w2OzezIW57tBNN2Mz
Nl3qpuuOw+fD+f6H+3Lvw39DE5KiEjMFBAQEsiPwcX7I+7zDW2TMM5OFrGQj
OznISS5yk4e85COI/BSgIIUoTBGKUozilKAkpQimNGUIoSyhlKM8FahIJSpT
haqEEU41qlODCGpSi9rUoS71qE8DGtKIxjShKc1oTgta0orWtKEt7WhPBzrS
ic50oSvdiKQ7PehJFL3oTTR9iCGWOPrSj/4MYCDxDGIwCQxhKMMYzghGMorR
jGEs40gkifFMYCKTmMwUpjKN6cxgJrOYTTJzmEsK85jPAhayiMUsYSnLWM4K
VrKK1axhLetYzwY2sonNpJLGFrayje2k8wRPsoOd7GI3e9jLPvZzgIMc4jBH
eIqnOcoxjnOCk5ziGZ7lOZ7nNGc4yznOc4EXeJGXeJlXeJXXeJ03uMxF3uVt
rnCJ9/iID/iYNzNuCnzcr3S2s42tbCGNVDaziY1sYD3rWMsaVrOKlaxgOctY
yhIWs4iFLGA+80hhLnNIZjazmMkMpjONqUxhMpOYyATGk0Qi4xjLGEYzipGM
YDjDGMoQEhjMIOIZyAD604++xBFLDH2Ipje9iKInPehOJN3oShc604mOdKA9
7WhLG1rTipa0oDnNaEoTGtOIhjSgPvWoSx1qU4uaRFCD6lQjnDCqUoXKVKIi
FShPOUIpSwhlKE0wpShJCYpTjKIUoTCFKEgB8hNEPvKSh9zkIic5yE42spKF
zGQikIyn/p/4l3/4m7/4kz/4nd/4lV/4mZ/4kR94xEO+5zsecJ9v+Yav+Yov
+YJ73OVzPuMOt7nFTT7lE25wnWsZfbfjVfk/q4S0yA==
         "]]]}, {}, {}, {}}], {}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {GrayLevel[0], AbsoluteThickness[1.5], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVy2tUjAkAxvHZxJrGpHuaYpqxSi3m3ks60W5b7WG762KTQbpKlxVD0USt
SCNR01mFYdFuW8ymVNT7TEyidGFbG1E4uTS62co0hW0/POd/fh8e1tYE/+16
FArlh5n9X/kTabUyjg3viYNNuU0cNIrtHaSxbCxO6gkg73Aw1H//tHcMGx80
oucjzRy4jzAyNJFsnHv+ZiqghYMR/ap1S7ayMd7qzWN0cOC14m1fUQgbJRcY
xZe6OdBJ/WjS79jQ+P6ZRL7jIMyOLfZmsnG7K1EmoXKhldnaHWhlYbciqayP
z0Vho+9Dx3QWLh/uDjwaysVSvqrtRwELz3xYj5LSucgjZa+Yz23heMS55Xgp
FzpLWb/4lC3Ge+rWDbdxsVo2QBG52aJLMc81S8tFn9Swi9HLRJ2XKzWUxYNP
atlutQcTTINH4p2ePMQp9fwKFYtQ5OLmWJfIQ87++knxl4uQd8RE6innIV+l
dRUmLoSs5laFST0Pnm5DN5e32kAR4uFj9ooHSrAnlSWwAd+UmxY8j4/I0o0y
51xrdLtqGJ0iPq4lDV0JG2Aga/3P+dnhfMzp7D8r8WdAuSu7MCOTj9k75M11
5VYYpYfNU5bzMbfkD3LC1ApXVYWG7L/4qKWmDYfEL0Dmq/MH737kw2+o5cat
u5YIH5S1V9gJMBidHrSUZ4nrhi9Ku9YL4MQcdKjMscASxZwx/m4BMuMaWohR
cxh757d0FgtQyzEyUIeaQ//px9SKRgFOc2wyJFVmoD11PqPSCJChzmlaYmOG
/A/P1luYCGEur3KfTDHF8kOB8YrVQuT1bd7c9cAEbSO/RcZGCDEf8V5lziYY
lkS+23VUCJcnotjLBcZYnDz2sqpSiPhjWzaWTBnhUdbbqJWPhciqor8+HWGE
E6kNt7WfhSgQvgnJyJgP8YuIk8NLRbB3TJM2+BiifFvykL2PCGbyTCsvfTqM
gvxuFEpEMOAG+qjbaBjdKjfzPCtCe81XDQFnDfCPX72HSC3CYE3MmRVBVHQp
rw2EDs38+1OsP7LnwneZqTXMnFCYPUFd8Pcc9Fp+Wx/m6oTX1hKe+/HZSOn3
X0lEOWHNE4xvC9fH0ft31wTkOuG98YGvO0xn4ZqdSe3FaidU7NL7xOn9Apt+
UTWseuqEVXcOUxVXKaCN+JbQZhFwYc+i13d8IturlYOmywhYGmatZe6YJo2L
9t7b5E/AfQ21NWHLNPkpUKWaG0AgMTE3GEHTpMaYWls54+YHBTu3uE2TTTlF
l6kbCOyTXyq+YDFNpqZfz6wKJtBj26y1V02R/ZHjrvRNBM4JaEquxRRZI0qq
vBlFoDXiuEsGbYq89L7m96hoAtoC0+ZOyhR58grlvEkMAT+tdW+yRkfGO+Tl
RccS0KtfRq+CjmQvvBJvFk8gwsM7ZlWcjjymP2i/I5lA3p4HY0fEOnKvSsi0
/InAzdIg6eMNOjLqQJpF44zNaZvlqWt1pJuWNntBCoGm9gR1vbmOnNA4vri1
h8B7ypivIU1HvixN7t4pIcDkS3rCKTqyY3tdh9VeApJT0n8/D0ySZb3fkwn7
CPyq1k/37Zski4pPVDNSCXRMZBsouibJrNDucvWMp+3phaP3JslkC9bFxDQC
DqEnWN9gkhQ/jC623k/gP0cIbl0=
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.5], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV0Hs41XcABvAzqbk8Lrk75Di/ZxKF8Luk1LSdZGMuTW7JLWkOp2N0UcQ5
laWU1MJ6dNN9j2rzFNXC9z0NqQxd2POkjeWRYqSFOb9z0s7+eJ/3+fzz/vGK
U+RrNuoJBIKvdPm/K3sV9bUZFGxqGz7s96ZxN8nVTSGl0G5muaFH57HB36pC
0ykoN6e3Uj40JONC5UgahZGFNofu6DyuXxfskkIBF+XCUV8aQZ6v+3+IoSA9
QTHhLA1eEWGsWEWhaV+x1GYZjfj5VFKoiMLGhMjusxIa06XO8wvaxVjR/HQg
KpZGxd3wJ+6FYkTfLL5Vk0ljgY+qY52vGNlVV3acLqRRRkpfiv5yht2S2zme
x3T7tqWDScecMZOs9k24RGNZ6bCAWekMmYTycGug0a8w7Rb2idBve8fi+y4a
YXk121oCRTiau6/p5ACNjFq9iIpqJ3Qe8T/3+TSNkl2N6qSPnRC8xCX0gDGD
o6rpFXTWPDzo3DUod2KweuVYg0e7I56ISN24DwNB9GpDsa8jHN/7hlgEMki7
HFe69JAD3hw94tAZx+DGt2M/xQ8L0Wqf+Lu7nMGcR4Onc9cI0euRFOu6m8Hs
zMq2X67aI4//wopUMDA4eYVMWdpjXeSm8n9/ZHDbMP9NjMwOLWmysIdNDCLG
Ht759b4tfKQDk8ufMBj9pjBqgbct/uQPpkS8ZMCKRt2ul9jAWiIyEGgY7M1o
esi9tcZB4WBOmCmL217mRi2x1pj9Qti+XMyiystRmVtnBcMUv/X3GBbKlpJW
F0crhMhLbrwNYmFdWSdRb7WEPdMqubmeRVl/YmL3YwsMj2SpHLJZmEEWVLPU
ArxXmL64iIV/LyO9VD4X5YtsFKrjLGQHk+NOasyxud78rt5VFkV1JkNVqeYI
9s4bf0FYlNOvYpRKM1xP7YhOeMrC1T1f0RRmijiXtUU7h1hYVe61D9I3Qcmp
5hFvLQujxZFhLR3G0JzfZHfAjEPnrU+avj5tBPmJnd5KisPorfRTnlGGkIVs
22PJcbAa3OrwnjJAzf4LVYFfcqgonjK065mDnMLGv60SOQw55HpLDs/GirRV
7rtzOHzai8kNCfoIeibwLPuOwz9zCxZ2Wc7CH3MuSP2qOFzbojfj1fcRapEv
23ONg9+9fYbVPwtQnNEcn6ni4E/NMmnsmiHDHRN7x7s52JoWBYgytaSExORY
v+Yg+dSwXZ6sJXqntGNSnbOyDkUjSkt25J+RQue2x+Wbk1dqSZrfq+SMYQ47
Ky+eOGejJQHXt4erRjg8d26bdlVpyOTFCg/ZGIczvsa1i200JLH06VDzOw7t
qYf9lcYa0pOZu0E4wWG63LLtkUBDQoId++Q6R0w79GWP8GSpQWqPcJKDXuMi
kzrwxGr3u+asKQ6pgaHpfhk8ub/V4qyjmkPZ9scT+5N4EhBZPy9b54bLUYpn
a3lS7xN3/J7O1saJlXkBPDn3prosm+fQ2ilvabTmSUG6d2GbRvefYCLc1Jgn
E6u7+XlaDiKf3OcJAp5kzN+xLUfn3GOKdx+G1SRmADKn9xzOt+gXhverSacq
9XWOzl1TxUbV3WoSeMZg432dta4mFW8fqElDwZV+pxkObrFHxJ9BTXzXh8dv
0fk/4TFsKA==
           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[1.5], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV0Hk4lAkABvBJlGEdZdyTGZOcidI335dY7ApPuzlK0rEZrbIyElEeibGO
rc3R4ejZlJS22rYtLaVd+l40GkcYNV3spp4mLZvkWjNmtd/+8T7v8/vn/eO1
3ZG4fqcWi8Vax+T/Lu+T3KqJF0CyKMOo4ONKNIscnCS7BSAyepOfMh5RPjgd
HCfA0HPHx3YsAv6jVtnDuwTYeEpR0ch4VLvuiyU7BHA2cXN+P4dA0LK/Bk5F
CvBI95X/em0CakmYvmSNAA4TgekWbALb7AWiYJ4A3e0myuqFBKaL+PaZnba4
7F4yHulAoKw59KFzli2wOEh2zZOA44qmrq0etuifLz5StY7AMbroDe8lH99W
p+W472D2zYuUohI+YrvqPxelElhdNMQi/Ph4cuOll8v3BAYkhgqrFzyszU0X
lJ4lEHLw6n5pAA+a1wFdlTUE4mu0wsqqbEDNztxc00rg6KFGlWi+DWqrX39V
8IzAiabpT1fuXQQPL+/JpL8JBPqNNLh2cuFdkCkdYwnB2hTItvXgIj9ufCuH
I8Suy1uKPAutsfljqIvcUYjapJHr24as4JZvM7jUW4h5cmVl2norrPmBF+cU
KoSOuFz22zVLKHex7ZpihNA98zM9ZWIJKewvqg4IcYed8T4ywQJuD5dGPSgQ
Imyk4/eWNnNUPD6v41slxLtvsiIcl5sjKPbL5A21Qgh575x+PWqGrBt/mmu1
CZEbf7eD/GCKyfzqnLB+Zs/NWE+62RSJwc/7fN4LcdqNm51Wx0Fy17S4bS6J
bOnR1iVcDm71rb03bkbCtLzOX5VqgpyqvPA7LiSODURFKXoXIjzSXb7Il4QR
EoKuei5ETIUhZ/EGEl59xO5LpQswe0pR3BJLIqEgesuZGWM8FfTItQ+SyKsz
GDwdY4y6M54sZSGJ0pVvI7OzjcCVF8aKzpNwcM6Q3A0xRMtxTmlGHQlOea5l
kLYBJvRyZzzaSei5h4dIu/Sxc4GDY8EfJLrr7e5uqNTDM11Pv5xREu/q484u
i2DjST1x0lSHAkeZav2vQBecqZirQRYUyg5PsS0ez0P/cIbGzJXCoHXacv9i
HVzq1fbM9aPg04fJr7dr42YAvE+EUxhbkOnSYzIXgfti0lfHUfglRWvW7cUc
WLt6HcrLoLDq/nfsqhssjD3JEe8ppuAlmGvQ2DNLh6+uLRm7QMHcMM+XJ9bQ
ky4WOea3Kfj7sDsTozW0WK9hVsx4797CTYjQ0K/eRqU3M5b1lu6J9tPQ3Rcv
JSXUU0gv/7HigpmG/olHilruUOjny6YdmmboKJMI78QGCuc89GvczWboNvXJ
f1qbKHTGFHtl68/QPs/IfdxmCtOlJjI5a4a+dbtvJIlx2LT1i+RhNX0hZfEb
bgsFrcalBnVQ05kjNx8l36MQExActypeTXu8ktfY3Kdw7EDvxBGRmr6CVNcU
xg2XIyTPN6ppfqXllTbGpvpR5Qd91bTBtuhzKTIKrd2J0kZTNT2oGC1qb2P+
Y02EGuqr6e21JXr8dgq8FWn921lqWnGCyk9lnFYiGf84pKKbQySH+B0UqqXa
WaEDKppaZqdKZdwzdVivSqGir38iS+lgrHEwKPvQrqLth+NH+Z0UnDYft/0M
KrqizUi8n/F/Y1lrrw==
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.5], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzH881HcAx/GLkzuXX3HkR47bhDY/0/d730vlTLSVOC1KFleUH1nsUc1j
GudBvx7WKevctrqkVmn6ZY31i89bjYRSl34sP+sxGi2iGF9X7fbH+/F6PP95
u63fEp1sxOFwIgz7v5oOZU1VuhgpsZ/maBdSuJ7o4aVME2N2TVn3gMFDfbcP
rUgVQ2c7LqMWUQh95Zj/YqMYQbpjvDaDX3Grl7mvF8M6Qq/mBFNY6jPQ+8Nq
Ma6GnL+wIYQCq5QLlEvEsPQR9nuFU4ifI05cIRKjhvs0qiaKwoTKdU5uqxuK
0xQJackUSq9H3Z+b54aKL4SBJJuCZ0D9nbXz3HBDxoz9WkRhP1H1i566IrV7
ybDsqOHfXtWXeNAVkbxd57MuUligGuTMl7mCDJ6rCGqi0Ku0eODYI4J/Xbjq
ZCeFyJzK7Q1hIvzlYiutGqaQXmUkLy13gavklkssl0bRt7WTiaYuONxddUtr
T6OkfmJRYOZsOG03UxTMpREuG7rm3eoM98Zl/tzFNDix4Xy3ec7IOI6b7tE0
NlbEqaT7nCBjXDTPNtL4LWvofPygI+zxInpRDo3p9/rKsqMd4d3+T7tURcNk
s6bpylkH3D76sFh3jAZPe4aM2zjgDPvaSlBD4zJ/x/DqjFmwM2ebu5tpyIda
rt64ZY8Cq8wseQ+Nlyl5MZ7+9vArd+hOGqVBiV56XSyyw6bBygIbUwkK0+ta
6BEhupA1vN5Rgsu+VmYNa4SI2XMqXO4twSFf5/zsalvE8RofP5FJkN9Q1Oju
bAutcJafySoJhJrq0MltNkjviEZzqgT7exMSHuhmYkHJ2yDfXAkskbG0UjoT
yx925AUekCCoY37aKbU1+nXHptpPSJDxnSJOO2UFxGsX2l2WYGe1+fNDSVbQ
PjLdPN4igTrw79X5+ZbgCtbez+qVwGPuDmVdpAUqW55yVK8lsNUUOizlmqMz
VL5pCY+Bmd/nkQ13BIhY9uZ7rRODtksf1q0sM0N9iOnZgz4MXl5KPeITwwcZ
NXo/5xMGtn3bnN6KedD7BtjHxTAo3TPOn/VwOv5w/yzFM53Bc6ds/9BiExTP
0J1Q5zFY3IGxDeu4+Em57/TxEgaj1rkf3bUxhs9Z//7lpxic22r0zrdnGow3
8QdKrzBgbu7ml1/g4Im1/HHebQZBYmPz2rvvSNC2fA73GQN7i53Bos160pXc
N+Q5xiB0Mb91i0JPVobuTcs1ODNzXyxi9KRZ7N1/3+AmnfpLhUxPfu/Z2pU7
zuAbzcnDx+30pGQNt7X9Xwadrk0THvVTJDzig9NKlsHReYIqP7spciFQseHx
ewatScVB+YIp4mFj0uPNkWJCbdN0jzNFjoxUxBUYLJ9w6vnqBUuKzr2S+0yT
wqj2Y/NqsCTZUxlcaCRFUtiKVCadJY7OZbP9TKTY/7Xuzd5ElhxgQ37cafC1
ihjlk1Us4f3Zb9thsFCQoMkJZsmY2mfGrulSNLZtaagVsqTNso7tMJVilPMm
ykLAkrAhxXZ/nhSigOzOdRyWXGs1Gd1lcPZB5ev3g5Pkl70RA/58KX5u4OZF
9U4S15SRpN0G3x3fY1b+YJJowtS9nQbrPcxLR5oniYU7Ex9gJoXXmgNuIZgk
hcZdj3Yb/B9CpF1L
           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               GrayLevel[0]], 
              Line[CompressedData["
1:eJwVy2tUjAkAxvHZxJrGpHuaYpqxSi3m3ks60W5b7WG762KTQbpKlxVD0USt
SCNR01mFYdFuW8ymVNT7TEyidGFbG1E4uTS62co0hW0/POd/fh8e1tYE/+16
FArlh5n9X/kTabUyjg3viYNNuU0cNIrtHaSxbCxO6gkg73Aw1H//tHcMGx80
oucjzRy4jzAyNJFsnHv+ZiqghYMR/ap1S7ayMd7qzWN0cOC14m1fUQgbJRcY
xZe6OdBJ/WjS79jQ+P6ZRL7jIMyOLfZmsnG7K1EmoXKhldnaHWhlYbciqayP
z0Vho+9Dx3QWLh/uDjwaysVSvqrtRwELz3xYj5LSucgjZa+Yz23heMS55Xgp
FzpLWb/4lC3Ge+rWDbdxsVo2QBG52aJLMc81S8tFn9Swi9HLRJ2XKzWUxYNP
atlutQcTTINH4p2ePMQp9fwKFYtQ5OLmWJfIQ87++knxl4uQd8RE6innIV+l
dRUmLoSs5laFST0Pnm5DN5e32kAR4uFj9ooHSrAnlSWwAd+UmxY8j4/I0o0y
51xrdLtqGJ0iPq4lDV0JG2Aga/3P+dnhfMzp7D8r8WdAuSu7MCOTj9k75M11
5VYYpYfNU5bzMbfkD3LC1ApXVYWG7L/4qKWmDYfEL0Dmq/MH737kw2+o5cat
u5YIH5S1V9gJMBidHrSUZ4nrhi9Ku9YL4MQcdKjMscASxZwx/m4BMuMaWohR
cxh757d0FgtQyzEyUIeaQ//px9SKRgFOc2wyJFVmoD11PqPSCJChzmlaYmOG
/A/P1luYCGEur3KfTDHF8kOB8YrVQuT1bd7c9cAEbSO/RcZGCDEf8V5lziYY
lkS+23VUCJcnotjLBcZYnDz2sqpSiPhjWzaWTBnhUdbbqJWPhciqor8+HWGE
E6kNt7WfhSgQvgnJyJgP8YuIk8NLRbB3TJM2+BiifFvykL2PCGbyTCsvfTqM
gvxuFEpEMOAG+qjbaBjdKjfzPCtCe81XDQFnDfCPX72HSC3CYE3MmRVBVHQp
rw2EDs38+1OsP7LnwneZqTXMnFCYPUFd8Pcc9Fp+Wx/m6oTX1hKe+/HZSOn3
X0lEOWHNE4xvC9fH0ft31wTkOuG98YGvO0xn4ZqdSe3FaidU7NL7xOn9Apt+
UTWseuqEVXcOUxVXKaCN+JbQZhFwYc+i13d8IturlYOmywhYGmatZe6YJo2L
9t7b5E/AfQ21NWHLNPkpUKWaG0AgMTE3GEHTpMaYWls54+YHBTu3uE2TTTlF
l6kbCOyTXyq+YDFNpqZfz6wKJtBj26y1V02R/ZHjrvRNBM4JaEquxRRZI0qq
vBlFoDXiuEsGbYq89L7m96hoAtoC0+ZOyhR58grlvEkMAT+tdW+yRkfGO+Tl
RccS0KtfRq+CjmQvvBJvFk8gwsM7ZlWcjjymP2i/I5lA3p4HY0fEOnKvSsi0
/InAzdIg6eMNOjLqQJpF44zNaZvlqWt1pJuWNntBCoGm9gR1vbmOnNA4vri1
h8B7ypivIU1HvixN7t4pIcDkS3rCKTqyY3tdh9VeApJT0n8/D0ySZb3fkwn7
CPyq1k/37Zski4pPVDNSCXRMZBsouibJrNDucvWMp+3phaP3JslkC9bFxDQC
DqEnWN9gkhQ/jC623k/gP0cIbl0=
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJwV0Hs41XcABvAzqbk8Lrk75Di/ZxKF8Luk1LSdZGMuTW7JLWkOp2N0UcQ5
laWU1MJ6dNN9j2rzFNXC9z0NqQxd2POkjeWRYqSFOb9z0s7+eJ/3+fzz/vGK
U+RrNuoJBIKvdPm/K3sV9bUZFGxqGz7s96ZxN8nVTSGl0G5muaFH57HB36pC
0ykoN6e3Uj40JONC5UgahZGFNofu6DyuXxfskkIBF+XCUV8aQZ6v+3+IoSA9
QTHhLA1eEWGsWEWhaV+x1GYZjfj5VFKoiMLGhMjusxIa06XO8wvaxVjR/HQg
KpZGxd3wJ+6FYkTfLL5Vk0ljgY+qY52vGNlVV3acLqRRRkpfiv5yht2S2zme
x3T7tqWDScecMZOs9k24RGNZ6bCAWekMmYTycGug0a8w7Rb2idBve8fi+y4a
YXk121oCRTiau6/p5ACNjFq9iIpqJ3Qe8T/3+TSNkl2N6qSPnRC8xCX0gDGD
o6rpFXTWPDzo3DUod2KweuVYg0e7I56ISN24DwNB9GpDsa8jHN/7hlgEMki7
HFe69JAD3hw94tAZx+DGt2M/xQ8L0Wqf+Lu7nMGcR4Onc9cI0euRFOu6m8Hs
zMq2X67aI4//wopUMDA4eYVMWdpjXeSm8n9/ZHDbMP9NjMwOLWmysIdNDCLG
Ht759b4tfKQDk8ufMBj9pjBqgbct/uQPpkS8ZMCKRt2ul9jAWiIyEGgY7M1o
esi9tcZB4WBOmCmL217mRi2x1pj9Qti+XMyiystRmVtnBcMUv/X3GBbKlpJW
F0crhMhLbrwNYmFdWSdRb7WEPdMqubmeRVl/YmL3YwsMj2SpHLJZmEEWVLPU
ArxXmL64iIV/LyO9VD4X5YtsFKrjLGQHk+NOasyxud78rt5VFkV1JkNVqeYI
9s4bf0FYlNOvYpRKM1xP7YhOeMrC1T1f0RRmijiXtUU7h1hYVe61D9I3Qcmp
5hFvLQujxZFhLR3G0JzfZHfAjEPnrU+avj5tBPmJnd5KisPorfRTnlGGkIVs
22PJcbAa3OrwnjJAzf4LVYFfcqgonjK065mDnMLGv60SOQw55HpLDs/GirRV
7rtzOHzai8kNCfoIeibwLPuOwz9zCxZ2Wc7CH3MuSP2qOFzbojfj1fcRapEv
23ONg9+9fYbVPwtQnNEcn6ni4E/NMmnsmiHDHRN7x7s52JoWBYgytaSExORY
v+Yg+dSwXZ6sJXqntGNSnbOyDkUjSkt25J+RQue2x+Wbk1dqSZrfq+SMYQ47
Ky+eOGejJQHXt4erRjg8d26bdlVpyOTFCg/ZGIczvsa1i200JLH06VDzOw7t
qYf9lcYa0pOZu0E4wWG63LLtkUBDQoId++Q6R0w79GWP8GSpQWqPcJKDXuMi
kzrwxGr3u+asKQ6pgaHpfhk8ub/V4qyjmkPZ9scT+5N4EhBZPy9b54bLUYpn
a3lS7xN3/J7O1saJlXkBPDn3prosm+fQ2ilvabTmSUG6d2GbRvefYCLc1Jgn
E6u7+XlaDiKf3OcJAp5kzN+xLUfn3GOKdx+G1SRmADKn9xzOt+gXhverSacq
9XWOzl1TxUbV3WoSeMZg432dta4mFW8fqElDwZV+pxkObrFHxJ9BTXzXh8dv
0fk/4TFsKA==
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwV0Hk4lAkABvBJlGEdZdyTGZOcidI335dY7ApPuzlK0rEZrbIyElEeibGO
rc3R4ejZlJS22rYtLaVd+l40GkcYNV3spp4mLZvkWjNmtd/+8T7v8/vn/eO1
3ZG4fqcWi8Vax+T/Lu+T3KqJF0CyKMOo4ONKNIscnCS7BSAyepOfMh5RPjgd
HCfA0HPHx3YsAv6jVtnDuwTYeEpR0ch4VLvuiyU7BHA2cXN+P4dA0LK/Bk5F
CvBI95X/em0CakmYvmSNAA4TgekWbALb7AWiYJ4A3e0myuqFBKaL+PaZnba4
7F4yHulAoKw59KFzli2wOEh2zZOA44qmrq0etuifLz5StY7AMbroDe8lH99W
p+W472D2zYuUohI+YrvqPxelElhdNMQi/Ph4cuOll8v3BAYkhgqrFzyszU0X
lJ4lEHLw6n5pAA+a1wFdlTUE4mu0wsqqbEDNztxc00rg6KFGlWi+DWqrX39V
8IzAiabpT1fuXQQPL+/JpL8JBPqNNLh2cuFdkCkdYwnB2hTItvXgIj9ufCuH
I8Suy1uKPAutsfljqIvcUYjapJHr24as4JZvM7jUW4h5cmVl2norrPmBF+cU
KoSOuFz22zVLKHex7ZpihNA98zM9ZWIJKewvqg4IcYed8T4ywQJuD5dGPSgQ
Imyk4/eWNnNUPD6v41slxLtvsiIcl5sjKPbL5A21Qgh575x+PWqGrBt/mmu1
CZEbf7eD/GCKyfzqnLB+Zs/NWE+62RSJwc/7fN4LcdqNm51Wx0Fy17S4bS6J
bOnR1iVcDm71rb03bkbCtLzOX5VqgpyqvPA7LiSODURFKXoXIjzSXb7Il4QR
EoKuei5ETIUhZ/EGEl59xO5LpQswe0pR3BJLIqEgesuZGWM8FfTItQ+SyKsz
GDwdY4y6M54sZSGJ0pVvI7OzjcCVF8aKzpNwcM6Q3A0xRMtxTmlGHQlOea5l
kLYBJvRyZzzaSei5h4dIu/Sxc4GDY8EfJLrr7e5uqNTDM11Pv5xREu/q484u
i2DjST1x0lSHAkeZav2vQBecqZirQRYUyg5PsS0ez0P/cIbGzJXCoHXacv9i
HVzq1fbM9aPg04fJr7dr42YAvE+EUxhbkOnSYzIXgfti0lfHUfglRWvW7cUc
WLt6HcrLoLDq/nfsqhssjD3JEe8ppuAlmGvQ2DNLh6+uLRm7QMHcMM+XJ9bQ
ky4WOea3Kfj7sDsTozW0WK9hVsx4797CTYjQ0K/eRqU3M5b1lu6J9tPQ3Rcv
JSXUU0gv/7HigpmG/olHilruUOjny6YdmmboKJMI78QGCuc89GvczWboNvXJ
f1qbKHTGFHtl68/QPs/IfdxmCtOlJjI5a4a+dbtvJIlx2LT1i+RhNX0hZfEb
bgsFrcalBnVQ05kjNx8l36MQExActypeTXu8ktfY3Kdw7EDvxBGRmr6CVNcU
xg2XIyTPN6ppfqXllTbGpvpR5Qd91bTBtuhzKTIKrd2J0kZTNT2oGC1qb2P+
Y02EGuqr6e21JXr8dgq8FWn921lqWnGCyk9lnFYiGf84pKKbQySH+B0UqqXa
WaEDKppaZqdKZdwzdVivSqGir38iS+lgrHEwKPvQrqLth+NH+Z0UnDYft/0M
KrqizUi8n/F/Y1lrrw==
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               Dashing[{Small, Small}], 
               RGBColor[0.5, 0, 0.5]], 
              Line[CompressedData["
1:eJwVzH881HcAx/GLkzuXX3HkR47bhDY/0/d730vlTLSVOC1KFleUH1nsUc1j
GudBvx7WKevctrqkVmn6ZY31i89bjYRSl34sP+sxGi2iGF9X7fbH+/F6PP95
u63fEp1sxOFwIgz7v5oOZU1VuhgpsZ/maBdSuJ7o4aVME2N2TVn3gMFDfbcP
rUgVQ2c7LqMWUQh95Zj/YqMYQbpjvDaDX3Grl7mvF8M6Qq/mBFNY6jPQ+8Nq
Ma6GnL+wIYQCq5QLlEvEsPQR9nuFU4ifI05cIRKjhvs0qiaKwoTKdU5uqxuK
0xQJackUSq9H3Z+b54aKL4SBJJuCZ0D9nbXz3HBDxoz9WkRhP1H1i566IrV7
ybDsqOHfXtWXeNAVkbxd57MuUligGuTMl7mCDJ6rCGqi0Ku0eODYI4J/Xbjq
ZCeFyJzK7Q1hIvzlYiutGqaQXmUkLy13gavklkssl0bRt7WTiaYuONxddUtr
T6OkfmJRYOZsOG03UxTMpREuG7rm3eoM98Zl/tzFNDix4Xy3ec7IOI6b7tE0
NlbEqaT7nCBjXDTPNtL4LWvofPygI+zxInpRDo3p9/rKsqMd4d3+T7tURcNk
s6bpylkH3D76sFh3jAZPe4aM2zjgDPvaSlBD4zJ/x/DqjFmwM2ebu5tpyIda
rt64ZY8Cq8wseQ+Nlyl5MZ7+9vArd+hOGqVBiV56XSyyw6bBygIbUwkK0+ta
6BEhupA1vN5Rgsu+VmYNa4SI2XMqXO4twSFf5/zsalvE8RofP5FJkN9Q1Oju
bAutcJafySoJhJrq0MltNkjviEZzqgT7exMSHuhmYkHJ2yDfXAkskbG0UjoT
yx925AUekCCoY37aKbU1+nXHptpPSJDxnSJOO2UFxGsX2l2WYGe1+fNDSVbQ
PjLdPN4igTrw79X5+ZbgCtbez+qVwGPuDmVdpAUqW55yVK8lsNUUOizlmqMz
VL5pCY+Bmd/nkQ13BIhY9uZ7rRODtksf1q0sM0N9iOnZgz4MXl5KPeITwwcZ
NXo/5xMGtn3bnN6KedD7BtjHxTAo3TPOn/VwOv5w/yzFM53Bc6ds/9BiExTP
0J1Q5zFY3IGxDeu4+Em57/TxEgaj1rkf3bUxhs9Z//7lpxic22r0zrdnGow3
8QdKrzBgbu7ml1/g4Im1/HHebQZBYmPz2rvvSNC2fA73GQN7i53Bos160pXc
N+Q5xiB0Mb91i0JPVobuTcs1ODNzXyxi9KRZ7N1/3+AmnfpLhUxPfu/Z2pU7
zuAbzcnDx+30pGQNt7X9Xwadrk0THvVTJDzig9NKlsHReYIqP7spciFQseHx
ewatScVB+YIp4mFj0uPNkWJCbdN0jzNFjoxUxBUYLJ9w6vnqBUuKzr2S+0yT
wqj2Y/NqsCTZUxlcaCRFUtiKVCadJY7OZbP9TKTY/7Xuzd5ElhxgQ37cafC1
ihjlk1Us4f3Zb9thsFCQoMkJZsmY2mfGrulSNLZtaagVsqTNso7tMJVilPMm
ykLAkrAhxXZ/nhSigOzOdRyWXGs1Gd1lcPZB5ev3g5Pkl70RA/58KX5u4OZF
9U4S15SRpN0G3x3fY1b+YJJowtS9nQbrPcxLR5oniYU7Ex9gJoXXmgNuIZgk
hcZdj3Yb/B9CpF1L
               "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-Log[10000], -
               Log[5]}, {-26.041135302980834`, -15.887800410734737`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-9.210340371976162, -26.041135302980777`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               Dashing[{Small, Small}], 
               RGBColor[0.5, 0, 0.5]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[0, 0, 1]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Exp[#]& )[
                 Part[#, 1]], 
                (Exp[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-Log[10000], -
              Log[5]}, {-26.041135302980834`, -15.887800410734737`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-9.210340371976162, -26.041135302980777`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              Dashing[{Small, Small}], 
              RGBColor[0.5, 0, 0.5]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[1, 0, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[0, 0, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Exp[#]& )[
                Part[#, 1]], 
               (Exp[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVy2tUjAkAxvHZxJrGpHuaYpqxSi3m3ks60W5b7WG762KTQbpKlxVD0USt
SCNR01mFYdFuW8ymVNT7TEyidGFbG1E4uTS62co0hW0/POd/fh8e1tYE/+16
FArlh5n9X/kTabUyjg3viYNNuU0cNIrtHaSxbCxO6gkg73Aw1H//tHcMGx80
oucjzRy4jzAyNJFsnHv+ZiqghYMR/ap1S7ayMd7qzWN0cOC14m1fUQgbJRcY
xZe6OdBJ/WjS79jQ+P6ZRL7jIMyOLfZmsnG7K1EmoXKhldnaHWhlYbciqayP
z0Vho+9Dx3QWLh/uDjwaysVSvqrtRwELz3xYj5LSucgjZa+Yz23heMS55Xgp
FzpLWb/4lC3Ge+rWDbdxsVo2QBG52aJLMc81S8tFn9Swi9HLRJ2XKzWUxYNP
atlutQcTTINH4p2ePMQp9fwKFYtQ5OLmWJfIQ87++knxl4uQd8RE6innIV+l
dRUmLoSs5laFST0Pnm5DN5e32kAR4uFj9ooHSrAnlSWwAd+UmxY8j4/I0o0y
51xrdLtqGJ0iPq4lDV0JG2Aga/3P+dnhfMzp7D8r8WdAuSu7MCOTj9k75M11
5VYYpYfNU5bzMbfkD3LC1ApXVYWG7L/4qKWmDYfEL0Dmq/MH737kw2+o5cat
u5YIH5S1V9gJMBidHrSUZ4nrhi9Ku9YL4MQcdKjMscASxZwx/m4BMuMaWohR
cxh757d0FgtQyzEyUIeaQ//px9SKRgFOc2wyJFVmoD11PqPSCJChzmlaYmOG
/A/P1luYCGEur3KfTDHF8kOB8YrVQuT1bd7c9cAEbSO/RcZGCDEf8V5lziYY
lkS+23VUCJcnotjLBcZYnDz2sqpSiPhjWzaWTBnhUdbbqJWPhciqor8+HWGE
E6kNt7WfhSgQvgnJyJgP8YuIk8NLRbB3TJM2+BiifFvykL2PCGbyTCsvfTqM
gvxuFEpEMOAG+qjbaBjdKjfzPCtCe81XDQFnDfCPX72HSC3CYE3MmRVBVHQp
rw2EDs38+1OsP7LnwneZqTXMnFCYPUFd8Pcc9Fp+Wx/m6oTX1hKe+/HZSOn3
X0lEOWHNE4xvC9fH0ft31wTkOuG98YGvO0xn4ZqdSe3FaidU7NL7xOn9Apt+
UTWseuqEVXcOUxVXKaCN+JbQZhFwYc+i13d8IturlYOmywhYGmatZe6YJo2L
9t7b5E/AfQ21NWHLNPkpUKWaG0AgMTE3GEHTpMaYWls54+YHBTu3uE2TTTlF
l6kbCOyTXyq+YDFNpqZfz6wKJtBj26y1V02R/ZHjrvRNBM4JaEquxRRZI0qq
vBlFoDXiuEsGbYq89L7m96hoAtoC0+ZOyhR58grlvEkMAT+tdW+yRkfGO+Tl
RccS0KtfRq+CjmQvvBJvFk8gwsM7ZlWcjjymP2i/I5lA3p4HY0fEOnKvSsi0
/InAzdIg6eMNOjLqQJpF44zNaZvlqWt1pJuWNntBCoGm9gR1vbmOnNA4vri1
h8B7ypivIU1HvixN7t4pIcDkS3rCKTqyY3tdh9VeApJT0n8/D0ySZb3fkwn7
CPyq1k/37Zski4pPVDNSCXRMZBsouibJrNDucvWMp+3phaP3JslkC9bFxDQC
DqEnWN9gkhQ/jC623k/gP0cIbl0=
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJwV0Hs41XcABvAzqbk8Lrk75Di/ZxKF8Luk1LSdZGMuTW7JLWkOp2N0UcQ5
laWU1MJ6dNN9j2rzFNXC9z0NqQxd2POkjeWRYqSFOb9z0s7+eJ/3+fzz/vGK
U+RrNuoJBIKvdPm/K3sV9bUZFGxqGz7s96ZxN8nVTSGl0G5muaFH57HB36pC
0ykoN6e3Uj40JONC5UgahZGFNofu6DyuXxfskkIBF+XCUV8aQZ6v+3+IoSA9
QTHhLA1eEWGsWEWhaV+x1GYZjfj5VFKoiMLGhMjusxIa06XO8wvaxVjR/HQg
KpZGxd3wJ+6FYkTfLL5Vk0ljgY+qY52vGNlVV3acLqRRRkpfiv5yht2S2zme
x3T7tqWDScecMZOs9k24RGNZ6bCAWekMmYTycGug0a8w7Rb2idBve8fi+y4a
YXk121oCRTiau6/p5ACNjFq9iIpqJ3Qe8T/3+TSNkl2N6qSPnRC8xCX0gDGD
o6rpFXTWPDzo3DUod2KweuVYg0e7I56ISN24DwNB9GpDsa8jHN/7hlgEMki7
HFe69JAD3hw94tAZx+DGt2M/xQ8L0Wqf+Lu7nMGcR4Onc9cI0euRFOu6m8Hs
zMq2X67aI4//wopUMDA4eYVMWdpjXeSm8n9/ZHDbMP9NjMwOLWmysIdNDCLG
Ht759b4tfKQDk8ufMBj9pjBqgbct/uQPpkS8ZMCKRt2ul9jAWiIyEGgY7M1o
esi9tcZB4WBOmCmL217mRi2x1pj9Qti+XMyiystRmVtnBcMUv/X3GBbKlpJW
F0crhMhLbrwNYmFdWSdRb7WEPdMqubmeRVl/YmL3YwsMj2SpHLJZmEEWVLPU
ArxXmL64iIV/LyO9VD4X5YtsFKrjLGQHk+NOasyxud78rt5VFkV1JkNVqeYI
9s4bf0FYlNOvYpRKM1xP7YhOeMrC1T1f0RRmijiXtUU7h1hYVe61D9I3Qcmp
5hFvLQujxZFhLR3G0JzfZHfAjEPnrU+avj5tBPmJnd5KisPorfRTnlGGkIVs
22PJcbAa3OrwnjJAzf4LVYFfcqgonjK065mDnMLGv60SOQw55HpLDs/GirRV
7rtzOHzai8kNCfoIeibwLPuOwz9zCxZ2Wc7CH3MuSP2qOFzbojfj1fcRapEv
23ONg9+9fYbVPwtQnNEcn6ni4E/NMmnsmiHDHRN7x7s52JoWBYgytaSExORY
v+Yg+dSwXZ6sJXqntGNSnbOyDkUjSkt25J+RQue2x+Wbk1dqSZrfq+SMYQ47
Ky+eOGejJQHXt4erRjg8d26bdlVpyOTFCg/ZGIczvsa1i200JLH06VDzOw7t
qYf9lcYa0pOZu0E4wWG63LLtkUBDQoId++Q6R0w79GWP8GSpQWqPcJKDXuMi
kzrwxGr3u+asKQ6pgaHpfhk8ub/V4qyjmkPZ9scT+5N4EhBZPy9b54bLUYpn
a3lS7xN3/J7O1saJlXkBPDn3prosm+fQ2ilvabTmSUG6d2GbRvefYCLc1Jgn
E6u7+XlaDiKf3OcJAp5kzN+xLUfn3GOKdx+G1SRmADKn9xzOt+gXhverSacq
9XWOzl1TxUbV3WoSeMZg432dta4mFW8fqElDwZV+pxkObrFHxJ9BTXzXh8dv
0fk/4TFsKA==
           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwV0Hk4lAkABvBJlGEdZdyTGZOcidI335dY7ApPuzlK0rEZrbIyElEeibGO
rc3R4ejZlJS22rYtLaVd+l40GkcYNV3spp4mLZvkWjNmtd/+8T7v8/vn/eO1
3ZG4fqcWi8Vax+T/Lu+T3KqJF0CyKMOo4ONKNIscnCS7BSAyepOfMh5RPjgd
HCfA0HPHx3YsAv6jVtnDuwTYeEpR0ch4VLvuiyU7BHA2cXN+P4dA0LK/Bk5F
CvBI95X/em0CakmYvmSNAA4TgekWbALb7AWiYJ4A3e0myuqFBKaL+PaZnba4
7F4yHulAoKw59KFzli2wOEh2zZOA44qmrq0etuifLz5StY7AMbroDe8lH99W
p+W472D2zYuUohI+YrvqPxelElhdNMQi/Ph4cuOll8v3BAYkhgqrFzyszU0X
lJ4lEHLw6n5pAA+a1wFdlTUE4mu0wsqqbEDNztxc00rg6KFGlWi+DWqrX39V
8IzAiabpT1fuXQQPL+/JpL8JBPqNNLh2cuFdkCkdYwnB2hTItvXgIj9ufCuH
I8Suy1uKPAutsfljqIvcUYjapJHr24as4JZvM7jUW4h5cmVl2norrPmBF+cU
KoSOuFz22zVLKHex7ZpihNA98zM9ZWIJKewvqg4IcYed8T4ywQJuD5dGPSgQ
Imyk4/eWNnNUPD6v41slxLtvsiIcl5sjKPbL5A21Qgh575x+PWqGrBt/mmu1
CZEbf7eD/GCKyfzqnLB+Zs/NWE+62RSJwc/7fN4LcdqNm51Wx0Fy17S4bS6J
bOnR1iVcDm71rb03bkbCtLzOX5VqgpyqvPA7LiSODURFKXoXIjzSXb7Il4QR
EoKuei5ETIUhZ/EGEl59xO5LpQswe0pR3BJLIqEgesuZGWM8FfTItQ+SyKsz
GDwdY4y6M54sZSGJ0pVvI7OzjcCVF8aKzpNwcM6Q3A0xRMtxTmlGHQlOea5l
kLYBJvRyZzzaSei5h4dIu/Sxc4GDY8EfJLrr7e5uqNTDM11Pv5xREu/q484u
i2DjST1x0lSHAkeZav2vQBecqZirQRYUyg5PsS0ez0P/cIbGzJXCoHXacv9i
HVzq1fbM9aPg04fJr7dr42YAvE+EUxhbkOnSYzIXgfti0lfHUfglRWvW7cUc
WLt6HcrLoLDq/nfsqhssjD3JEe8ppuAlmGvQ2DNLh6+uLRm7QMHcMM+XJ9bQ
ky4WOea3Kfj7sDsTozW0WK9hVsx4797CTYjQ0K/eRqU3M5b1lu6J9tPQ3Rcv
JSXUU0gv/7HigpmG/olHilruUOjny6YdmmboKJMI78QGCuc89GvczWboNvXJ
f1qbKHTGFHtl68/QPs/IfdxmCtOlJjI5a4a+dbtvJIlx2LT1i+RhNX0hZfEb
bgsFrcalBnVQ05kjNx8l36MQExActypeTXu8ktfY3Kdw7EDvxBGRmr6CVNcU
xg2XIyTPN6ppfqXllTbGpvpR5Qd91bTBtuhzKTIKrd2J0kZTNT2oGC1qb2P+
Y02EGuqr6e21JXr8dgq8FWn921lqWnGCyk9lnFYiGf84pKKbQySH+B0UqqXa
WaEDKppaZqdKZdwzdVivSqGir38iS+lgrHEwKPvQrqLth+NH+Z0UnDYft/0M
KrqizUi8n/F/Y1lrrw==
           "]]}, "Charting`Private`Tag#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           Dashing[{Small, Small}], 
           RGBColor[0.5, 0, 0.5]], 
          Line[CompressedData["
1:eJwVzH881HcAx/GLkzuXX3HkR47bhDY/0/d730vlTLSVOC1KFleUH1nsUc1j
GudBvx7WKevctrqkVmn6ZY31i89bjYRSl34sP+sxGi2iGF9X7fbH+/F6PP95
u63fEp1sxOFwIgz7v5oOZU1VuhgpsZ/maBdSuJ7o4aVME2N2TVn3gMFDfbcP
rUgVQ2c7LqMWUQh95Zj/YqMYQbpjvDaDX3Grl7mvF8M6Qq/mBFNY6jPQ+8Nq
Ma6GnL+wIYQCq5QLlEvEsPQR9nuFU4ifI05cIRKjhvs0qiaKwoTKdU5uqxuK
0xQJackUSq9H3Z+b54aKL4SBJJuCZ0D9nbXz3HBDxoz9WkRhP1H1i566IrV7
ybDsqOHfXtWXeNAVkbxd57MuUligGuTMl7mCDJ6rCGqi0Ku0eODYI4J/Xbjq
ZCeFyJzK7Q1hIvzlYiutGqaQXmUkLy13gavklkssl0bRt7WTiaYuONxddUtr
T6OkfmJRYOZsOG03UxTMpREuG7rm3eoM98Zl/tzFNDix4Xy3ec7IOI6b7tE0
NlbEqaT7nCBjXDTPNtL4LWvofPygI+zxInpRDo3p9/rKsqMd4d3+T7tURcNk
s6bpylkH3D76sFh3jAZPe4aM2zjgDPvaSlBD4zJ/x/DqjFmwM2ebu5tpyIda
rt64ZY8Cq8wseQ+Nlyl5MZ7+9vArd+hOGqVBiV56XSyyw6bBygIbUwkK0+ta
6BEhupA1vN5Rgsu+VmYNa4SI2XMqXO4twSFf5/zsalvE8RofP5FJkN9Q1Oju
bAutcJafySoJhJrq0MltNkjviEZzqgT7exMSHuhmYkHJ2yDfXAkskbG0UjoT
yx925AUekCCoY37aKbU1+nXHptpPSJDxnSJOO2UFxGsX2l2WYGe1+fNDSVbQ
PjLdPN4igTrw79X5+ZbgCtbez+qVwGPuDmVdpAUqW55yVK8lsNUUOizlmqMz
VL5pCY+Bmd/nkQ13BIhY9uZ7rRODtksf1q0sM0N9iOnZgz4MXl5KPeITwwcZ
NXo/5xMGtn3bnN6KedD7BtjHxTAo3TPOn/VwOv5w/yzFM53Bc6ds/9BiExTP
0J1Q5zFY3IGxDeu4+Em57/TxEgaj1rkf3bUxhs9Z//7lpxic22r0zrdnGow3
8QdKrzBgbu7ml1/g4Im1/HHebQZBYmPz2rvvSNC2fA73GQN7i53Bos160pXc
N+Q5xiB0Mb91i0JPVobuTcs1ODNzXyxi9KRZ7N1/3+AmnfpLhUxPfu/Z2pU7
zuAbzcnDx+30pGQNt7X9Xwadrk0THvVTJDzig9NKlsHReYIqP7spciFQseHx
ewatScVB+YIp4mFj0uPNkWJCbdN0jzNFjoxUxBUYLJ9w6vnqBUuKzr2S+0yT
wqj2Y/NqsCTZUxlcaCRFUtiKVCadJY7OZbP9TKTY/7Xuzd5ElhxgQ37cafC1
ihjlk1Us4f3Zb9thsFCQoMkJZsmY2mfGrulSNLZtaagVsqTNso7tMJVilPMm
ykLAkrAhxXZ/nhSigOzOdRyWXGs1Gd1lcPZB5ev3g5Pkl70RA/58KX5u4OZF
9U4S15SRpN0G3x3fY1b+YJJowtS9nQbrPcxLR5oniYU7Ex9gJoXXmgNuIZgk
hcZdj3Yb/B9CpF1L
           "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-Log[10000], -
           Log[5]}, {-26.041135302980834`, -15.887800410734737`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {-9.210340371976162, -26.041135302980777`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           Dashing[{Small, Small}], 
           RGBColor[0.5, 0, 0.5]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[1, 0, 0]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[0, 0, 1]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           GrayLevel[0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Exp[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Gamma]d\\)]\\) (eV)\"", HoldForm],
      TraditionalForm], 
    FormBox[
     TagBox["\[CurlyEpsilon]", HoldForm], TraditionalForm]},
  AxesOrigin->{-9.210340371976162, -29.933606208922527`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(p\\)]\\) = 3.5 eV\"", 10, 
        GrayLevel[0], Background -> GrayLevel[0.85], StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.88, 0.88}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Earth Core Cooling\"", 8, 
        GrayLevel[0], Background -> GrayLevel[0.85], StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.4, 0.9}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"SENSEI\"", 8, 
        RGBColor[0, 0, 1], Background -> GrayLevel[0.85], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.68, 0.56}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"DAMIC-M\"", 8, 
        RGBColor[1, 0, 0], Background -> GrayLevel[1], StripOnInput -> False],
        TraditionalForm]], 
     Scaled[{0.26, 0.53}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Oscura proj.\"", 8, 
        RGBColor[0.5, 0, 0.5], Background -> GrayLevel[1], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.66, 0.42}]]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Gamma]d\\)]\\) (eV)\"", 12, 
      StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"\[CurlyEpsilon]\"", 12, StripOnInput -> False], 
     TraditionalForm]},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotInteractivity:>True,
  PlotRange->{{-9.210340371976184, -1.6094379124341003`}, \
{-29.933606208922594`, -16.11809565095832}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{
  3.9892550250956993`*^9, {3.9892553247126865`*^9, 3.9892553393843784`*^9}, 
   3.9892554340431633`*^9, 3.989255645086241*^9, {3.9892557528622723`*^9, 
   3.9892557660925064`*^9}, 3.989256023474903*^9, {3.989256075939308*^9, 
   3.989256105541525*^9}, {3.989256279500616*^9, 3.989256334870573*^9}, {
   3.989256474929487*^9, 3.989256492631651*^9}, {3.989256527576996*^9, 
   3.9892565574091434`*^9}, {3.9892570246837673`*^9, 3.989257123518772*^9}, 
   3.989257177198345*^9, 3.98925728968351*^9, {3.989257424607067*^9, 
   3.989257434581379*^9}, 3.9892576494265766`*^9, {3.989257798579073*^9, 
   3.9892578143769608`*^9}, 3.989257959769861*^9, {3.9892580065901566`*^9, 
   3.9892580755547333`*^9}, {3.989258105655491*^9, 3.9892581780760365`*^9}, {
   3.9892622741495094`*^9, 3.989262320110653*^9}, {3.989262386120058*^9, 
   3.9892624123473873`*^9}, {3.9892624433110085`*^9, 3.989262601756819*^9}, {
   3.989262642185196*^9, 3.989262776059284*^9}, {3.989262846387499*^9, 
   3.9892628707816753`*^9}, {3.9893118610972633`*^9, 3.989311934500952*^9}, {
   3.989311974122505*^9, 3.9893119790973263`*^9}, {3.989312108881052*^9, 
   3.989312165109089*^9}, 3.989312269411499*^9, 3.9893123734593544`*^9, {
   3.98931241698971*^9, 3.9893124875069027`*^9}, 3.9893125179202576`*^9, 
   3.989312605144268*^9, {3.989312647344784*^9, 3.989312712562334*^9}, 
   3.9893156312947598`*^9, 3.989315716215185*^9, 3.9893157473163414`*^9, 
   3.989340457512844*^9, 3.9894214930078487`*^9, {3.9894216558787994`*^9, 
   3.9894216623930416`*^9}, 3.989421712665579*^9, 3.9894217601722984`*^9, 
   3.989424484589823*^9, {3.9894245777039146`*^9, 3.989424636140669*^9}, 
   3.9894246902276344`*^9, 3.989426235990221*^9, {3.9894262717738953`*^9, 
   3.98942627647674*^9}, 3.989488114963583*^9, 3.9894882440263157`*^9, 
   3.9894885544569626`*^9, 3.9894888950778885`*^9, 3.989488945079399*^9, 
   3.989489852648031*^9, 3.9894899271741943`*^9, {3.989491902131241*^9, 
   3.9894919129496574`*^9}, 3.9895048125195904`*^9, {3.9895049135185776`*^9, 
   3.9895049709243336`*^9}, {3.9895052873128796`*^9, 3.989505310861107*^9}, {
   3.9895717621412067`*^9, 3.989571787308445*^9}, 3.9895718228509274`*^9, {
   3.989572021561903*^9, 3.989572045146406*^9}, 3.989572155571615*^9, 
   3.989573382593302*^9, 3.9895734219316177`*^9, {3.989573629008919*^9, 
   3.9895736487550087`*^9}, 3.98958218168223*^9, 3.9895822416273403`*^9, 
   3.989582742371519*^9, 3.9895828396314373`*^9, 3.9895846490552235`*^9, 
   3.989588464146841*^9, 3.9895885367658615`*^9, 3.9895885842216625`*^9, 
   3.9895887060478344`*^9, 3.989588830803747*^9, 3.989590857588686*^9, {
   3.9895908884440556`*^9, 3.989590908221651*^9}, {3.9895915562352886`*^9, 
   3.989591706934803*^9}, 3.9895987131228943`*^9, {3.9895989429964256`*^9, 
   3.9895989470820103`*^9}, 3.989600523311926*^9, 3.989600635480736*^9, 
   3.9896007264296265`*^9, 3.9896007617782764`*^9, 3.989600901109518*^9, 
   3.989945984321827*^9, {3.9899460226778584`*^9, 3.989946032245043*^9}, 
   3.9901007965615005`*^9, 3.990102113903803*^9, 3.9902819492724514`*^9, 
   3.9902824767640953`*^9, 3.9904565925752487`*^9, {3.99045675968417*^9, 
   3.9904567876144314`*^9}, 3.9904568311712284`*^9, {3.9904568901463795`*^9, 
   3.9904569122366905`*^9}, 3.9904570158563385`*^9, {3.99045706069446*^9, 
   3.9904570782030296`*^9}, 3.990457110266773*^9, 3.99045722028224*^9, 
   3.9905327777828217`*^9, 3.990532850007658*^9, 3.9905339059671097`*^9, 
   3.9905339677178707`*^9, {3.990534244868849*^9, 3.9905342603807106`*^9}, {
   3.990534659471012*^9, 3.990534687993332*^9}, 3.9905347648833103`*^9, 
   3.990534846179304*^9, {3.9905348859433746`*^9, 3.990534914405815*^9}, {
   3.9905349587568703`*^9, 3.9905351226094837`*^9}, 3.9905362572736053`*^9, 
   3.9905491801691628`*^9, 3.990549231759121*^9, 3.9905492658835945`*^9, 
   3.9906355324643383`*^9, 3.990636021298542*^9, {3.990636977427061*^9, 
   3.9906369938465443`*^9}, 3.990637060583599*^9, {3.990706691662195*^9, 
   3.9907067524115353`*^9}, 3.9907068117653103`*^9, 3.990706849697031*^9, 
   3.9907076688568535`*^9, 3.9907077573814316`*^9, {3.9907078240222073`*^9, 
   3.9907078414886684`*^9}, 3.990714419526907*^9, 3.9907146206309814`*^9, {
   3.990714720552223*^9, 3.9907147728941135`*^9}, {3.990714820700411*^9, 
   3.990714894920244*^9}, {3.990714936646364*^9, 3.990714946247074*^9}, {
   3.9907149835799847`*^9, 3.99071502745722*^9}, 3.990715066469208*^9, {
   3.990718397071085*^9, 3.990718455399311*^9}, 3.9907184888663216`*^9, 
   3.990719111794777*^9, 3.990719173681999*^9, {3.9907193773160706`*^9, 
   3.990719475298851*^9}, {3.991226620181572*^9, 3.9912266236569233`*^9}, 
   3.991241632285124*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"631c1ea1-b8de-0a49-8d06-54c50372367c"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.989238861825453*^9, 3.989238877808584*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"96ef5cc7-9ab1-b64f-b7dd-42009cc2dd09"]
},
WindowSize->{678.5, 521},
WindowMargins->{{Automatic, 98.5}, {Automatic, 0}},
TaggingRules-><|"SlideshowSettings" -> <|"Toolbar" -> True|>|>,
Magnification:>1.2 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"08dbedbe-bdb5-7c44-ac4c-8743049b5319"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 4331, 84, 148, "Input",ExpressionUUID->"9aec31f7-f95b-4444-9af3-c52a47c2a0aa"],
Cell[CellGroupData[{
Cell[4910, 108, 1062, 24, 56, "Input",ExpressionUUID->"91a36f0c-fd9a-134d-be67-40fca7775830"],
Cell[5975, 134, 3893, 60, 64, "Output",ExpressionUUID->"c5ce6980-5281-944c-831b-b55ec4b9bc8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9905, 199, 753, 20, 56, "Input",ExpressionUUID->"fa0df605-a867-4c49-ad4f-211654c26e5b"],
Cell[10661, 221, 2849, 46, 64, "Output",ExpressionUUID->"bca9500d-d812-2849-b1b9-19af17bb2d76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13547, 272, 415, 7, 33, "Input",ExpressionUUID->"7aba5391-fc6c-e84b-afee-b5c86c1b0aad"],
Cell[13965, 281, 3603, 51, 38, "Output",ExpressionUUID->"9cd526c7-0401-004d-aaa5-6ef0196065f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17605, 337, 709, 22, 56, "Input",ExpressionUUID->"7a39a7b3-d93a-5949-b05b-4dba332c324b"],
Cell[18317, 361, 2575, 35, 38, "Output",ExpressionUUID->"d3747549-db45-a74c-8515-2cca54004f45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20929, 401, 1053, 29, 79, "Input",ExpressionUUID->"e75fe3a6-494c-2348-a21e-8b3535aa163f"],
Cell[21985, 432, 3648, 49, 38, "Output",ExpressionUUID->"d366351c-6b7a-b54d-b69a-449de38c70ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25670, 486, 417, 9, 33, "Input",ExpressionUUID->"ae69fef7-7b8d-374d-a3b1-f238e81ff7f8"],
Cell[26090, 497, 2686, 39, 38, "Output",ExpressionUUID->"9eeac4fc-0798-7049-bfe7-c45a6d175faf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28813, 541, 704, 13, 33, "Input",ExpressionUUID->"40d21260-a9ad-e848-bc43-d90f1331fd37"],
Cell[29520, 556, 3488, 49, 38, "Output",ExpressionUUID->"422af7e7-8927-c142-ba68-d521db1e07ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33045, 610, 811, 17, 33, "Input",ExpressionUUID->"69992ad4-56dd-bb47-8bf4-e7ceee2ab8d6"],
Cell[33859, 629, 3149, 45, 38, "Output",ExpressionUUID->"9b3b4a6b-453d-a141-8329-30f62792c83a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37045, 679, 468, 10, 33, "Input",ExpressionUUID->"14fc00e4-99d1-c642-8e30-c1f1c5b31246"],
Cell[37516, 691, 2297, 33, 38, "Output",ExpressionUUID->"9f0d8c0b-c798-9343-8b27-9fb97acd3d10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39850, 729, 522, 10, 33, "Input",ExpressionUUID->"3e7b5864-f5dd-1241-9d89-b21c9ee87084"],
Cell[40375, 741, 2495, 35, 38, "Output",ExpressionUUID->"37d095fd-5270-4041-9b88-acfab9dea85e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42907, 781, 319, 7, 33, "Input",ExpressionUUID->"802c5764-6fe0-de45-957f-5dd21ef82e0f"],
Cell[43229, 790, 2594, 36, 38, "Output",ExpressionUUID->"08e551db-e4b9-5148-b5fb-5325ab212cc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45860, 831, 583, 16, 33, "Input",ExpressionUUID->"9826b1b4-14a6-564b-8212-98b92099d392"],
Cell[46446, 849, 3520, 47, 38, "Output",ExpressionUUID->"910f2847-ce09-5744-9db8-d2ecd8eb5b13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50003, 901, 426, 9, 33, "Input",ExpressionUUID->"bd9c8e64-a471-5e47-ae23-65c8ff829955"],
Cell[50432, 912, 2242, 31, 38, "Output",ExpressionUUID->"69910030-5562-2d41-94c1-bafa36ae44ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52711, 948, 804, 20, 33, "Input",ExpressionUUID->"846da266-f42d-0d41-86c8-a5f679102b35"],
Cell[53518, 970, 2674, 39, 38, "Output",ExpressionUUID->"e2021a09-829d-3f4f-86ac-7009f1d957a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56229, 1014, 1204, 28, 79, "Input",ExpressionUUID->"539b60d1-25c0-a74f-b958-41634e99424a"],
Cell[57436, 1044, 2702, 39, 38, "Output",ExpressionUUID->"0dbe45dd-4a4a-6747-bf81-99d89f46d646"]
}, Open  ]],
Cell[60153, 1086, 556, 12, 56, "Input",ExpressionUUID->"c8a47355-8528-654d-8da8-aec9f18629c8"],
Cell[CellGroupData[{
Cell[60734, 1102, 963, 22, 56, "Input",ExpressionUUID->"b0aafb12-e02d-a24c-8ffa-8369f4254f7f"],
Cell[61700, 1126, 2409, 34, 38, "Output",ExpressionUUID->"59535a30-4aae-254b-9800-3e11ba2c637c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64146, 1165, 207, 4, 33, "Input",ExpressionUUID->"6b3630ee-b1db-c045-8b4c-8bc7a0ee62e0"],
Cell[64356, 1171, 525, 8, 38, "Output",ExpressionUUID->"f8ee22ef-8cdf-bb4a-b468-d6a17d472361"]
}, Open  ]],
Cell[64896, 1182, 1243, 30, 56, "Input",ExpressionUUID->"b6936e0d-bb96-a44b-a53f-6f53945ead17"],
Cell[CellGroupData[{
Cell[66164, 1216, 766, 22, 56, "Input",ExpressionUUID->"3636077e-ccd6-ec4d-8371-d13ca032a04f"],
Cell[66933, 1240, 1248, 18, 38, "Output",ExpressionUUID->"c2cbafe0-96de-1e46-8fbe-8335fcf465d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68218, 1263, 1034, 25, 56, "Input",ExpressionUUID->"f4001dd7-6fb0-cc45-8af1-ea7946f880b4"],
Cell[69255, 1290, 2411, 34, 38, "Output",ExpressionUUID->"86c019ba-1ca3-e54b-a3ca-8ec925cb392a"]
}, Open  ]],
Cell[71681, 1327, 1624, 41, 79, "Input",ExpressionUUID->"aa715dbe-1e80-584c-8be6-99cd78d5b131"],
Cell[73308, 1370, 596, 16, 79, "Input",ExpressionUUID->"851fc9ac-e956-534e-9834-6356d4b7a4c1"],
Cell[73907, 1388, 1302, 37, 125, "Input",ExpressionUUID->"53bcc0ea-e87e-e642-956a-d99881459b0d"],
Cell[75212, 1427, 1608, 45, 102, "Input",ExpressionUUID->"a2be3542-e068-254c-88f2-763cf750704e"],
Cell[CellGroupData[{
Cell[76845, 1476, 4210, 81, 217, "Input",ExpressionUUID->"40bcfff3-9777-0e44-a7de-9ac4a5f87d77"],
Cell[81058, 1559, 33822, 650, 269, "Output",ExpressionUUID->"1a60ef15-cddb-7641-9772-bb2ed595ea13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114917, 2214, 7929, 159, 492, "Input",ExpressionUUID->"8262bbe6-b98f-2a4b-99d6-d0e83ce97248"],
Cell[122849, 2375, 42956, 815, 300, "Output",ExpressionUUID->"631c1ea1-b8de-0a49-8d06-54c50372367c"]
}, Open  ]],
Cell[165820, 3193, 175, 3, 58, "Input",ExpressionUUID->"96ef5cc7-9ab1-b64f-b7dd-42009cc2dd09"]
}
]
*)



==> geo-darkphoton-anc2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    171415,       3275]
NotebookOptionsPosition[    165536,       3168]
NotebookOutlinePosition[    166033,       3186]
CellTagsIndexPosition[    165990,       3183]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"input", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"omegap", "->", " ", "5.0"}], 
     RowBox[{"(*", "eV", "*)"}], ",", " ", 
     RowBox[{"tempout", "->", " ", "0.43"}], 
     RowBox[{"(*", "eV", "*)"}], ",", " ", 
     RowBox[{"tempin", " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "/", "5"}], ")"}], "0.43"}]}], ",", 
     RowBox[{"rincore", "->", " ", 
      RowBox[{"1.22", " ", 
       RowBox[{"10", "^", "8"}]}]}], ",", 
     RowBox[{"routcore", "->", " ", 
      RowBox[{"3.48", " ", 
       RowBox[{"10", "^", "8"}]}]}], ",", " ", 
     RowBox[{"re", "->", " ", 
      RowBox[{"6.37", " ", 
       RowBox[{"10", "^", "8"}]}]}], " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Earth", " ", "radius"}], ",", " ", "cm"}], "*)"}], ",", 
     RowBox[{"me", "->", " ", 
      RowBox[{"0.511", " ", 
       RowBox[{"10", "^", "6"}]}]}]}], " ", 
    RowBox[{"(*", "eV", "*)"}], "}"}]}], ";", 
  RowBox[{"eVtoinvsec", " ", "=", " ", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1.97", "/", "3"}], " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "15"}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"eVtoinvcm", "=", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"1.97", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}], ")"}]}]}], ";"}]}]}], "Input",
 CellChangeTimes->{{3.9857761474028873`*^9, 3.985776231201872*^9}, {
   3.985778498299713*^9, 3.985778538425701*^9}, {3.9857785995457*^9, 
   3.985778611710861*^9}, {3.9857787519590607`*^9, 3.9857787773223953`*^9}, {
   3.9857798359680862`*^9, 3.985779836854336*^9}, {3.985779973851433*^9, 
   3.9857800156879005`*^9}, {3.985780373197527*^9, 3.9857804060853367`*^9}, {
   3.9857804363023643`*^9, 3.9857805282570972`*^9}, {3.9886410435558434`*^9, 
   3.9886410721514473`*^9}, {3.988651381809492*^9, 3.9886514389399033`*^9}, {
   3.9887167699009495`*^9, 3.9887167713923683`*^9}, {3.98871680641366*^9, 
   3.9887168071127663`*^9}, {3.988716918630516*^9, 3.9887169223702183`*^9}, {
   3.988716959817625*^9, 3.9887169729654503`*^9}, {3.988717071581253*^9, 
   3.9887170722307243`*^9}, {3.9887171033848953`*^9, 3.988717104866152*^9}, {
   3.9887173826740932`*^9, 3.988717384452547*^9}, {3.988732711220812*^9, 
   3.988732738405861*^9}, {3.988733469821089*^9, 3.9887334707124615`*^9}, 
   3.988733670899683*^9, {3.98873522525033*^9, 3.9887352971523094`*^9}, {
   3.988735516376318*^9, 3.9887355171438675`*^9}, {3.988881940337551*^9, 
   3.988881993614193*^9}, {3.9888845613138523`*^9, 3.9888845901558228`*^9}, {
   3.988885660988861*^9, 3.988885695169386*^9}, {3.988994399904064*^9, 
   3.9889944023820343`*^9}, {3.988994926401371*^9, 3.98899495930945*^9}, {
   3.9889954777873497`*^9, 3.9889955091269016`*^9}, {3.9890739107525253`*^9, 
   3.9890739135274506`*^9}, {3.9890740109593544`*^9, 
   3.9890740149634953`*^9}, {3.9891417734215527`*^9, 3.989141776093193*^9}, {
   3.9891418437373943`*^9, 3.98914184596072*^9}, {3.9891725285229816`*^9, 
   3.9891725397096634`*^9}, {3.989172635965929*^9, 3.9891726623093643`*^9}, 
   3.989340451774639*^9, 3.989571693828903*^9, {3.9895718180840206`*^9, 
   3.989571818816679*^9}, {3.989571925325657*^9, 3.989571928051544*^9}, {
   3.9895720361004276`*^9, 3.989572037234722*^9}, 3.989573365662485*^9, {
   3.989573402565687*^9, 3.989573406870434*^9}, {3.9895736208390694`*^9, 
   3.9895736456361465`*^9}, {3.9895812655404186`*^9, 3.989581269658308*^9}, {
   3.9895822362144833`*^9, 3.9895822383466377`*^9}, {3.9895827278751564`*^9, 
   3.989582738966444*^9}, 3.9895887001275444`*^9, {3.98959084886594*^9, 
   3.9895908497402115`*^9}, {3.989590883324177*^9, 3.989590904068762*^9}, {
   3.989591547655607*^9, 3.9895916155453415`*^9}, {3.9896007206299744`*^9, 
   3.989600722935976*^9}, {3.989600756330967*^9, 3.9896007586897583`*^9}, {
   3.990100738032837*^9, 3.9901007430442677`*^9}, {3.990549174541559*^9, 
   3.9905491769594803`*^9}, {3.9905492273477936`*^9, 
   3.9905492278407497`*^9}, {3.990549261552992*^9, 3.990549261969015*^9}, {
   3.990635526522196*^9, 3.99063552733687*^9}, {3.990706746095829*^9, 
   3.9907067466143284`*^9}, {3.9907171886515064`*^9, 3.9907171909603615`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9aec31f7-f95b-4444-9af3-c52a47c2a0aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dpdvSCin", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "Pi"}], ")"}]}], ")"}], " ", 
   RowBox[{"eps", "^", "2"}], " ", 
   RowBox[{"mV", "^", "2"}], " ", 
   RowBox[{
    RowBox[{"omegap", "^", "3"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"omegap", "/", "tempin"}], "]"}], "-", "1"}], ")"}], 
    RowBox[{"(*", 
     RowBox[{"Stueckelberg", " ", "Case"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9857760569467945`*^9, 3.98577613437764*^9}, {
  3.985779840900276*^9, 3.985779841681883*^9}, {3.9886408516366653`*^9, 
  3.988640851948267*^9}, {3.988641842179983*^9, 3.988641857982723*^9}, {
  3.988995368927742*^9, 3.9889953696433353`*^9}, {3.9889954051181984`*^9, 
  3.988995407955164*^9}, {3.9889955500868073`*^9, 3.9889955535583363`*^9}, {
  3.9895846101877327`*^9, 3.9895846134626007`*^9}, {3.9899458745869484`*^9, 
  3.9899458757755947`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"91a36f0c-fd9a-134d-be67-40fca7775830"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["mV", "2"], " ", 
   SuperscriptBox["omegap", "3"]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"omegap", "/", "tempin"}]]}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.985776136034399*^9, 3.98577984405694*^9, {3.985779999807066*^9, 
   3.985780025574877*^9}, 3.9857802095199013`*^9, 3.985780378928295*^9, 
   3.9857804093866997`*^9, {3.9857804492964764`*^9, 3.9857805316970406`*^9}, 
   3.9857986501307755`*^9, 3.9886418078127213`*^9, 3.9886418586855335`*^9, {
   3.9886514057919655`*^9, 3.988651444327839*^9}, 3.988716774419525*^9, 
   3.988716820404701*^9, 3.9887169329173107`*^9, 3.988716977296047*^9, 
   3.9887170779615917`*^9, 3.9887171093197727`*^9, 3.9887173887520447`*^9, 
   3.9887327780771885`*^9, 3.9887334800653*^9, 3.988733686466194*^9, 
   3.9887352355748825`*^9, 3.988735362344801*^9, 3.9887354081127987`*^9, 
   3.988735520310892*^9, 3.9888816775871696`*^9, {3.9888819816166573`*^9, 
   3.988881996654251*^9}, {3.9888845650964355`*^9, 3.9888845931951103`*^9}, {
   3.9888856688984222`*^9, 3.988885698346697*^9}, 3.9889944105021763`*^9, 
   3.9889945917514744`*^9, {3.988994935819933*^9, 3.9889949628914185`*^9}, {
   3.988995371307873*^9, 3.988995411062454*^9}, 3.988995735446825*^9, 
   3.988995948849436*^9, 3.9890519443517284`*^9, 3.9891417805540104`*^9, 
   3.9891418491928005`*^9, 3.9891725435550194`*^9, 3.9891726721311054`*^9, 
   3.9893156308198795`*^9, 3.9893157158353405`*^9, 3.989315746735924*^9, 
   3.989340457168339*^9, 3.9894213870063286`*^9, 3.989424484224678*^9, 
   3.989426235337305*^9, 3.9895048120286846`*^9, {3.989571761636286*^9, 
   3.989571786942356*^9}, 3.989571822433029*^9, 3.9895718885540295`*^9, 
   3.9895720447642345`*^9, 3.9895721551427975`*^9, 3.9895733821039696`*^9, 
   3.98957342123415*^9, {3.989573628566803*^9, 3.9895736483099003`*^9}, 
   3.9895821811716557`*^9, 3.9895822411942616`*^9, 3.9895827419074116`*^9, 
   3.989584614851654*^9, 3.9895846486751614`*^9, 3.989588463739067*^9, 
   3.989588536336687*^9, 3.9895885837536488`*^9, 3.989588705671129*^9, 
   3.9895888303157177`*^9, 3.9895908571573677`*^9, {3.989590888028372*^9, 
   3.9895909077883415`*^9}, {3.9895915558154354`*^9, 3.9895916183450756`*^9}, 
   3.9895987126646404`*^9, {3.9895989426047955`*^9, 3.989598946571724*^9}, 
   3.989600522716717*^9, 3.9896006350563145`*^9, 3.9896007260558205`*^9, 
   3.9896007613657207`*^9, 3.98960090067737*^9, 3.9899459837722397`*^9, 
   3.9901007959895267`*^9, 3.9901021135177803`*^9, 3.9902819482218285`*^9, 
   3.9902824754726753`*^9, 3.9904565919567776`*^9, {3.9904567592502937`*^9, 
   3.9904567872561283`*^9}, 3.990456830808157*^9, {3.9904568897882843`*^9, 
   3.9904569118134403`*^9}, 3.9904570155059834`*^9, {3.99045706034914*^9, 
   3.9904570778280087`*^9}, 3.9904571099320793`*^9, 3.990457219949997*^9, 
   3.990532777474659*^9, 3.9905328496561737`*^9, 3.9905339055702667`*^9, 
   3.9905339673167515`*^9, {3.990534244473444*^9, 3.9905342600095367`*^9}, {
   3.9905346591147804`*^9, 3.990534687611576*^9}, 3.990535122291355*^9, 
   3.990536256887306*^9, 3.9905491798152103`*^9, 3.990549231374441*^9, 
   3.990549265555084*^9, 3.9906355321242867`*^9, 3.9906360210059223`*^9, 
   3.990637060259964*^9, 3.9907067520477734`*^9, 3.9907068115293865`*^9, 
   3.9907068492911987`*^9, 3.9907076684440746`*^9, 3.990707756943226*^9, 
   3.990714419122967*^9, 3.9907146203113117`*^9, 3.9907147201508408`*^9, 
   3.990715066053076*^9, 3.990717803946705*^9, 3.990717846180483*^9, 
   3.990718005122553*^9, 3.9907182481936417`*^9, 3.9907192432671623`*^9, {
   3.991226686401865*^9, 3.991226704558689*^9}, 3.9912416671340656`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"725d779f-afac-b24e-ab99-ca69097555c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dpdvSCout", " ", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "Pi"}], ")"}]}], ")"}], " ", 
   RowBox[{"eps", "^", "2"}], " ", 
   RowBox[{"mV", "^", "2"}], " ", 
   RowBox[{
    RowBox[{"omegap", "^", "3"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"omegap", "/", "tempout"}], "]"}], "-", "1"}], ")"}], 
    RowBox[{"(*", 
     RowBox[{"Stueckelberg", " ", "Case"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9889955679728737`*^9, 3.988995575102764*^9}, {
  3.98958462088855*^9, 3.989584628249981*^9}, {3.989945878447239*^9, 
  3.989945879917547*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"fa0df605-a867-4c49-ad4f-211654c26e5b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["eps", "2"], " ", 
   SuperscriptBox["mV", "2"], " ", 
   SuperscriptBox["omegap", "3"]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"omegap", "/", "tempout"}]]}], ")"}], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.9889957354488297`*^9, 3.988995948864847*^9, 3.989051944383457*^9, 
   3.9891417805925083`*^9, 3.989141849230482*^9, 3.9891725435717907`*^9, 
   3.9891726721521015`*^9, 3.9893156308347473`*^9, 3.9893157158353405`*^9, 
   3.989315746739956*^9, 3.9893404571841335`*^9, 3.98942138970718*^9, 
   3.989424484240711*^9, 3.989426235359604*^9, 3.989504812044552*^9, {
   3.9895717616471653`*^9, 3.989571786942356*^9}, 3.989571822437046*^9, 
   3.9895718918895416`*^9, 3.989572044795368*^9, 3.989572155158697*^9, 
   3.9895733821356945`*^9, 3.9895734212706795`*^9, {3.989573628566803*^9, 
   3.9895736483099003`*^9}, 3.989582181202862*^9, 3.9895822411942616`*^9, 
   3.989582741938904*^9, {3.9895846320263176`*^9, 3.9895846486959877`*^9}, 
   3.989588463756895*^9, 3.989588536336687*^9, 3.989588583776499*^9, 
   3.989588705672964*^9, 3.9895888303197308`*^9, 3.989590857162588*^9, {
   3.989590888058737*^9, 3.9895909078087044`*^9}, {3.9895915558154354`*^9, 
   3.9895916183552876`*^9}, 3.989598712680773*^9, {3.9895989426108646`*^9, 
   3.989598946594883*^9}, 3.9896005227570553`*^9, 3.9896006350598946`*^9, 
   3.989600726070736*^9, 3.989600761375883*^9, 3.989600900690874*^9, 
   3.989945983796709*^9, 3.990100796010502*^9, 3.9901021135336246`*^9, 
   3.99028194825984*^9, 3.9902824755298615`*^9, 3.990456591988512*^9, {
   3.990456759266733*^9, 3.990456787258133*^9}, 3.990456830808157*^9, {
   3.9904568897973137`*^9, 3.990456911815447*^9}, 3.9904570155379314`*^9, {
   3.990457060355116*^9, 3.9904570778280087`*^9}, 3.990457109963724*^9, 
   3.9904572199523773`*^9, 3.990532777474659*^9, 3.9905328496792126`*^9, 
   3.990533905586281*^9, 3.9905339673484077`*^9, {3.990534244473444*^9, 
   3.99053426002561*^9}, {3.990534659123295*^9, 3.990534687625738*^9}, 
   3.9905351222949047`*^9, 3.990536256887306*^9, 3.990549179819149*^9, 
   3.990549231374441*^9, 3.9905492655591373`*^9, 3.9906355321242867`*^9, 
   3.9906360210059223`*^9, 3.990637060263983*^9, 3.990706752063833*^9, 
   3.990706811531395*^9, 3.9907068492911987`*^9, 3.9907076684440746`*^9, 
   3.9907077569539566`*^9, 3.9907144191249695`*^9, 3.9907146203113117`*^9, 
   3.9907147201655903`*^9, 3.9907150660562344`*^9, 3.990717803962761*^9, 
   3.990717846180483*^9, 3.99071800515378*^9, 3.990718248225321*^9, 
   3.990719243298767*^9, {3.991226686405813*^9, 3.991226704590561*^9}, 
   3.9912416671340656`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"bf0e08d4-4103-e440-baaf-2dd2362c158e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dpdvSCin", "/.", "input", " ", 
  RowBox[{"(*", 
   RowBox[{"eV", "^", "5"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9857762372870617`*^9, 3.985776262459818*^9}, {
  3.9857790359222584`*^9, 3.98577903637142*^9}, {3.988640857943836*^9, 
  3.988640858320299*^9}, {3.9889955855169506`*^9, 3.988995585690281*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7aba5391-fc6c-e84b-afee-b5c86c1b0aad"],

Cell[BoxData[
 RowBox[{"0.0006158106154402578`", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{{3.9857762426698647`*^9, 3.98577626342082*^9}, 
   3.9857790377873325`*^9, {3.985779999852642*^9, 3.985780025602396*^9}, 
   3.9857802095228977`*^9, 3.985780378931301*^9, 3.9857804094046993`*^9, {
   3.9857804493134823`*^9, 3.985780531699568*^9}, 3.985798650135084*^9, {
   3.988641802413986*^9, 3.988641807893873*^9}, {3.9886514058262844`*^9, 
   3.988651444362068*^9}, 3.988716774482664*^9, 3.988716820438402*^9, 
   3.988716932961504*^9, 3.988716977343523*^9, 3.9887170780075817`*^9, 
   3.98871710936726*^9, 3.9887173887989655`*^9, 3.9887327781088905`*^9, 
   3.9887334801091557`*^9, 3.9887336864951916`*^9, 3.9887352356239357`*^9, 
   3.9887353623556824`*^9, 3.9887354081687145`*^9, 3.988735520358303*^9, 
   3.98888167762097*^9, {3.9888819816582394`*^9, 3.9888819966864147`*^9}, {
   3.9888845651502438`*^9, 3.988884593221548*^9}, {3.9888856689369793`*^9, 
   3.9888856983895817`*^9}, 3.988994410506092*^9, 3.988994591755705*^9, {
   3.9889949358638573`*^9, 3.9889949628949947`*^9}, {3.988995375023901*^9, 
   3.988995411062454*^9}, 3.9889957354578953`*^9, 3.9889959488790646`*^9, 
   3.989051944427273*^9, 3.9891417806016483`*^9, 3.9891418492651005`*^9, 
   3.989172543586939*^9, 3.989172672156807*^9, 3.9893156308508854`*^9, 
   3.9893157158353405`*^9, 3.9893157467519608`*^9, 3.989340457186657*^9, 
   3.9894244842564373`*^9, 3.989426235363716*^9, 3.989504812044552*^9, {
   3.9895717616471653`*^9, 3.989571786942356*^9}, 3.9895718224395638`*^9, 
   3.9895718953381386`*^9, 3.9895720448017273`*^9, 3.9895721551746655`*^9, 
   3.9895733821518326`*^9, 3.9895734212969*^9, {3.989573628566803*^9, 
   3.989573648349722*^9}, 3.9895821812068768`*^9, 3.989582241226095*^9, 
   3.989582741942919*^9, 3.9895846486959877`*^9, 3.989588463756895*^9, 
   3.9895885363685017`*^9, 3.989588583781124*^9, 3.989588705678589*^9, 
   3.989588830342535*^9, 3.989590857168989*^9, {3.989590888060688*^9, 
   3.989590907812729*^9}, {3.9895915558154354`*^9, 3.989591618365444*^9}, 
   3.989598712696501*^9, {3.9895989426164455`*^9, 3.98959894659721*^9}, 
   3.989600522781866*^9, 3.989600635066204*^9, 3.9896007260862637`*^9, 
   3.989600761401678*^9, 3.9896009007126236`*^9, 3.989945983801567*^9, 
   3.990100796017557*^9, 3.99010211356563*^9, 3.990281948266451*^9, 
   3.990282475576542*^9, 3.990456591988512*^9, {3.990456759282892*^9, 
   3.990456787260639*^9}, 3.9904568308239994`*^9, {3.9904568897973137`*^9, 
   3.9904569118303967`*^9}, 3.9904570155379314`*^9, {3.9904570603745384`*^9, 
   3.9904570778451138`*^9}, 3.990457109963724*^9, 3.990457219954384*^9, 
   3.990532777499016*^9, 3.9905328496792126`*^9, 3.990533905617857*^9, 
   3.990533967364496*^9, {3.990534244473444*^9, 3.99053426002561*^9}, {
   3.990534659123295*^9, 3.990534687641714*^9}, 3.990535122296934*^9, 
   3.990536256887306*^9, 3.990549179819149*^9, 3.990549231389063*^9, 
   3.9905492655591373`*^9, 3.9906355321242867`*^9, 3.9906360210059223`*^9, 
   3.9906370602659874`*^9, 3.990706752063833*^9, 3.990706811531395*^9, 
   3.990706849307125*^9, 3.9907076684440746`*^9, 3.990707756985941*^9, 
   3.990714419142*^9, 3.9907146203213463`*^9, 3.9907147201696053`*^9, 
   3.990715066058342*^9, 3.990717803962761*^9, 3.990717846197954*^9, 
   3.99071800515378*^9, 3.9907182482364426`*^9, 3.990719243298767*^9, {
   3.991226686415348*^9, 3.9912267046070614`*^9}, 3.9912416671532307`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"c4bbfe57-bfe8-7040-9bf4-121d0df7a3b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"volincore", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"Pi", "/", "3"}]}], ")"}], 
    RowBox[{
     RowBox[{"rincore", "^", "3"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.97", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "5"}], ")"}]}]}], 
       RowBox[{"(*", 
        RowBox[{"eV", "^"}], "*)"}], ")"}], "^", "3"}]}]}], "/.", "input", 
   " ", 
   RowBox[{"(*", 
    RowBox[{"1", "/", 
     RowBox[{"eV", "^", "3"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.988995632487465*^9, 3.9889956982563686`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7a39a7b3-d93a-5949-b05b-4dba332c324b"],

Cell[BoxData["9.94877073464036`*^38"], "Output",
 CellChangeTimes->{
  3.988995699206236*^9, 3.988995735477167*^9, 3.988995948883415*^9, 
   3.989051944446373*^9, 3.9891417806424503`*^9, 3.9891418493075466`*^9, 
   3.989172543586939*^9, 3.989172672161619*^9, 3.9893156308508854`*^9, 
   3.989315715851078*^9, 3.989315746758795*^9, 3.9893404571910152`*^9, 
   3.989421393319296*^9, 3.9894244842564373`*^9, 3.98942623538488*^9, 
   3.989504812044552*^9, {3.9895717616756535`*^9, 3.989571786942356*^9}, 
   3.989571822443304*^9, 3.9895718974965324`*^9, 3.989571940994297*^9, 
   3.9895720448017273`*^9, 3.9895721551746655`*^9, 3.9895733821518326`*^9, 
   3.9895734212969*^9, {3.9895736285948143`*^9, 3.9895736483575134`*^9}, 
   3.989582181224945*^9, 3.989582241244232*^9, 3.989582741942919*^9, 
   3.9895846487070885`*^9, 3.989588463756895*^9, 3.9895885363685017`*^9, 
   3.9895885837861137`*^9, 3.989588705698036*^9, 3.9895888303470554`*^9, 
   3.9895908571785927`*^9, {3.989590888060688*^9, 3.9895909078184776`*^9}, {
   3.9895915558355846`*^9, 3.9895916183904343`*^9}, 3.989598712696501*^9, {
   3.9895989426164455`*^9, 3.9895989466174088`*^9}, 3.9896005227969112`*^9, 
   3.9896006350690765`*^9, 3.9896007260862637`*^9, 3.989600761405794*^9, 
   3.9896009007177143`*^9, 3.9899459838052387`*^9, 3.990100796017557*^9, 
   3.99010211356563*^9, 3.9902819483031673`*^9, 3.990282475617157*^9, 
   3.990456591988512*^9, {3.9904567592933826`*^9, 3.9904567872643337`*^9}, 
   3.9904568308239994`*^9, {3.9904568897973137`*^9, 3.9904569118337784`*^9}, 
   3.9904570155379314`*^9, {3.990457060376547*^9, 3.990457077859535*^9}, 
   3.990457109963724*^9, 3.990457219954384*^9, 3.9905327775020313`*^9, 
   3.990532849684601*^9, 3.9905339056340466`*^9, 3.9905339673677654`*^9, {
   3.990534244488884*^9, 3.9905342600327244`*^9}, {3.990534659143545*^9, 
   3.990534687655098*^9}, 3.990535122299011*^9, 3.9905362569033737`*^9, 
   3.990549179829468*^9, 3.990549231404335*^9, 3.9905492655708427`*^9, 
   3.9906355321242867`*^9, 3.9906360210059223`*^9, 3.990637060278002*^9, 
   3.9907067520795345`*^9, 3.990706811531395*^9, 3.990706849307125*^9, 
   3.9907076684440746`*^9, 3.9907077569879494`*^9, 3.9907144191606846`*^9, 
   3.990714620331093*^9, 3.9907147201722374`*^9, 3.9907150660614834`*^9, 
   3.990717803962761*^9, 3.990717846222677*^9, 3.99071800515378*^9, 
   3.9907182482410393`*^9, 3.990719243298767*^9, {3.991226686417856*^9, 
   3.991226704630953*^9}, 3.9912416671532307`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"2c348d86-c9df-9842-9e07-68776d5e541f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"voloutcore", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"Pi", "/", "3"}]}], ")"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"routcore", "^", "3"}], "-", 
       RowBox[{"rincore", "^", "3"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.97", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "5"}], ")"}]}]}], 
       RowBox[{"(*", 
        RowBox[{"eV", "^"}], "*)"}], ")"}], "^", "3"}]}]}], "/.", "input", 
   " ", 
   RowBox[{"(*", 
    RowBox[{"1", "/", 
     RowBox[{"eV", "^", "3"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9857784806304493`*^9, 3.985778489456217*^9}, {
  3.985778634592182*^9, 3.9857786595148087`*^9}, {3.9857786999916115`*^9, 
  3.985778729892336*^9}, {3.985778785842968*^9, 3.985778810463564*^9}, {
  3.985779533412977*^9, 3.985779535795923*^9}, {3.988735313752201*^9, 
  3.9887353366825237`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e75fe3a6-494c-2348-a21e-8b3535aa163f"],

Cell[BoxData["2.2095321225328835`*^40"], "Output",
 CellChangeTimes->{{3.9857786939915543`*^9, 3.985778713848604*^9}, {
   3.9857787927098255`*^9, 3.98577881098526*^9}, {3.9857799998566933`*^9, 
   3.9857800256049137`*^9}, 3.9857802095268955`*^9, 3.9857803789342957`*^9, 
   3.9857804094216995`*^9, {3.985780449330433*^9, 3.9857805317167053`*^9}, 
   3.9857986501370506`*^9, 3.988641807919672*^9, {3.9886514058347034`*^9, 
   3.988651444365406*^9}, 3.988716774482664*^9, 3.9887168204406033`*^9, 
   3.988716932965929*^9, 3.9887169773592415`*^9, 3.988717078023031*^9, 
   3.9887171093901844`*^9, 3.9887173888235703`*^9, 3.9887327781247044`*^9, 
   3.9887334801131516`*^9, 3.988733686499569*^9, 3.9887352356256905`*^9, {
   3.988735338166914*^9, 3.9887353623830986`*^9}, 3.988735408173376*^9, 
   3.988735520358303*^9, 3.9888816776526413`*^9, {3.9888819816582394`*^9, 
   3.9888819967178097`*^9}, {3.988884565166786*^9, 3.98888459323658*^9}, {
   3.9888856689369793`*^9, 3.9888856983913307`*^9}, 3.9889944105221634`*^9, 
   3.9889945917721405`*^9, {3.988994935892372*^9, 3.988994962913521*^9}, {
   3.988995375039921*^9, 3.98899541106728*^9}, 3.9889957021760025`*^9, 
   3.9889957354963455`*^9, 3.9889959488993816`*^9, 3.989051944477993*^9, 
   3.98914178068775*^9, 3.989141849318266*^9, 3.989172543594244*^9, 
   3.989172672189146*^9, 3.989315630862673*^9, 3.9893157158668747`*^9, 
   3.989315746776497*^9, 3.989340457193081*^9, 3.9894213961892986`*^9, 
   3.9894244842564373`*^9, 3.9894262354076214`*^9, 3.9895048120604324`*^9, {
   3.989571761678808*^9, 3.989571786958292*^9}, 3.989571822459936*^9, 
   3.989571905252001*^9, 3.9895719470268345`*^9, 3.9895720448017273`*^9, 
   3.9895721551746655`*^9, 3.9895733821518326`*^9, 3.989573421330782*^9, {
   3.9895736285948143`*^9, 3.989573648373474*^9}, 3.989582181243122*^9, 
   3.9895822412492504`*^9, 3.989582741942919*^9, 3.9895846487070885`*^9, 
   3.989588463786602*^9, 3.9895885363685017`*^9, 3.989588583795065*^9, 
   3.989588705698036*^9, 3.9895888303671265`*^9, 3.9895908572049103`*^9, {
   3.9895908880683193`*^9, 3.9895909078414936`*^9}, {3.9895915558470955`*^9, 
   3.989591618395197*^9}, 3.989598712696501*^9, {3.989598942639759*^9, 
   3.9895989466230183`*^9}, 3.9896005228238316`*^9, 3.989600635088749*^9, 
   3.989600726096031*^9, 3.989600761405794*^9, 3.989600900722809*^9, 
   3.9899459838077908`*^9, 3.990100796041477*^9, 3.99010211356563*^9, 
   3.9902819483097363`*^9, 3.9902824756264477`*^9, 3.990456591988512*^9, {
   3.990456759303274*^9, 3.9904567872643337`*^9}, 3.9904568308498173`*^9, {
   3.9904568897973137`*^9, 3.9904569118469696`*^9}, 3.9904570155379314`*^9, {
   3.9904570603875847`*^9, 3.990457077871317*^9}, 3.9904571099798164`*^9, 
   3.990457219973509*^9, 3.990532777510437*^9, 3.99053284968701*^9, 
   3.9905339056500435`*^9, 3.990533967370983*^9, {3.990534244504736*^9, 
   3.9905342600364895`*^9}, {3.990534659161875*^9, 3.990534687655098*^9}, 
   3.990535122299011*^9, 3.9905362569033737`*^9, 3.990549179839098*^9, 
   3.990549231409437*^9, 3.9905492655708427`*^9, 3.990635532139921*^9, 
   3.9906360210059223`*^9, 3.99063706028001*^9, 3.9907067520795345`*^9, 
   3.990706811531395*^9, 3.990706849322876*^9, 3.9907076684598484`*^9, 
   3.9907077569879494`*^9, 3.9907144191646633`*^9, 3.990714620331093*^9, 
   3.990714720187912*^9, 3.9907150660745373`*^9, 3.990717803962761*^9, 
   3.990717846224243*^9, 3.99071800515378*^9, 3.990718248272461*^9, 
   3.990719243298767*^9, {3.991226686422825*^9, 3.991226704630953*^9}, 
   3.9912416671532307`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"88a8efa3-3bde-9e43-81da-01a07c487235"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"powerin", " ", "=", " ", 
  RowBox[{
   RowBox[{"dpdvSCin", " ", "volincore", " ", "eVtoinvsec"}], "/.", "input", 
   " ", 
   RowBox[{"(*", 
    RowBox[{"eV", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9889957441257954`*^9, 3.988995760956644*^9}, {
  3.9889958703254585`*^9, 3.9889958749753094`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ae69fef7-7b8d-374d-a3b1-f238e81ff7f8"],

Cell[BoxData[
 RowBox[{"9.32978471417194`*^50", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.988995761471571*^9, {3.988995876515356*^9, 3.9889958899287205`*^9}, 
   3.9889959489049606`*^9, 3.9890519445102024`*^9, 3.98914178072497*^9, 
   3.989141849363306*^9, 3.989172543594244*^9, 3.9891726721946793`*^9, 
   3.9893156308786106`*^9, 3.9893157158985996`*^9, 3.9893157467890606`*^9, 
   3.9893404572124996`*^9, 3.989421399834337*^9, 3.9894244842564373`*^9, 
   3.9894262354116344`*^9, 3.9895048120604324`*^9, {3.989571761678808*^9, 
   3.9895717869900875`*^9}, 3.989571822475855*^9, 3.9895719178155346`*^9, 
   3.9895719500801735`*^9, 3.989572044811346*^9, 3.9895721551907063`*^9, 
   3.9895733821863956`*^9, 3.9895734213582134`*^9, {3.9895736285948143`*^9, 
   3.9895736483941097`*^9}, 3.989582181260721*^9, 3.9895822412492504`*^9, 
   3.989582741970749*^9, 3.9895846487070885`*^9, 3.9895884638022556`*^9, 
   3.9895885363685017`*^9, 3.989588583822359*^9, 3.989588705706341*^9, 
   3.989588830387024*^9, 3.9895908572090397`*^9, {3.989590888088604*^9, 
   3.9895909078414936`*^9}, {3.989591555849102*^9, 3.989591618395197*^9}, 
   3.989598712696501*^9, {3.98959894264579*^9, 3.9895989466281567`*^9}, 
   3.9896005228270054`*^9, 3.9896006350917625`*^9, 3.9896007260984554`*^9, 
   3.989600761431633*^9, 3.98960090072801*^9, 3.989945983825121*^9, 
   3.9901007960469437`*^9, 3.99010211356563*^9, 3.990281948347378*^9, 
   3.990282475675131*^9, 3.990456592001148*^9, {3.9904567593297176`*^9, 
   3.9904567872714233`*^9}, 3.9904568308558483`*^9, {3.9904568897973137`*^9, 
   3.990456911862768*^9}, 3.990457015554655*^9, {3.9904570603875847`*^9, 
   3.990457077871317*^9}, 3.9904571099798164`*^9, 3.99045721997723*^9, 
   3.9905327775134926`*^9, 3.9905328496900234`*^9, 3.9905339056500435`*^9, 
   3.990533967370983*^9, {3.9905342445275364`*^9, 3.9905342600415077`*^9}, {
   3.990534659166916*^9, 3.990534687655098*^9}, 3.990535122321907*^9, 
   3.990536256936245*^9, 3.990549179842928*^9, 3.9905492314191093`*^9, 
   3.9905492655890293`*^9, 3.990635532139921*^9, 3.9906360210218563`*^9, 
   3.9906370602941*^9, 3.9907067520953007`*^9, 3.9907068115512505`*^9, 
   3.990706849331497*^9, 3.990707668491497*^9, 3.990707756994297*^9, 
   3.990714419168808*^9, 3.990714620341236*^9, 3.990714720190609*^9, 
   3.9907150660745373`*^9, 3.9907178039965706`*^9, 3.990717846228304*^9, 
   3.99071800515378*^9, 3.990718248288378*^9, 3.9907192433303547`*^9, {
   3.9912266864338684`*^9, 3.9912267046401997`*^9}, 3.9912416671532307`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ffc43f7f-ad4c-c04e-b096-aa30363c2435"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"powerout", "=", 
  RowBox[{
   RowBox[{"dpdvSCout", " ", "voloutcore", " ", "eVtoinvsec"}], "/.", "input",
    " ", 
   RowBox[{"(*", 
    RowBox[{"eV", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9887127591137276`*^9, 3.988712784705324*^9}, {
  3.9887129780209103`*^9, 3.988712979759571*^9}, {3.9887131727866554`*^9, 
  3.98871317576223*^9}, {3.988713243300354*^9, 3.988713243480545*^9}, {
  3.9887132829751797`*^9, 3.9887132852591114`*^9}, {3.988735370763012*^9, 
  3.98873537131814*^9}, {3.9889954500380096`*^9, 3.988995455427313*^9}, {
  3.9889957238460503`*^9, 3.988995725767603*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"40d21260-a9ad-e848-bc43-d90f1331fd37"],

Cell[BoxData[
 RowBox[{"2.9834827590720355`*^51", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{{3.9887127795671806`*^9, 3.988712785054428*^9}, 
   3.9887129805050488`*^9, 3.988713244149954*^9, 3.9887132924223003`*^9, 
   3.988716774482664*^9, 3.9887168204412994`*^9, 3.9887169329687977`*^9, 
   3.9887169773592415`*^9, 3.9887170780270443`*^9, 3.9887171093901844`*^9, 
   3.988717388826084*^9, 3.9887327781405926`*^9, 3.9887334801140747`*^9, 
   3.9887336865015774`*^9, 3.9887352356306*^9, {3.988735362387295*^9, 
   3.9887353719755783`*^9}, 3.988735408178255*^9, 3.988735520358303*^9, 
   3.9888816776533337`*^9, {3.98888198167367*^9, 3.9888819967336216`*^9}, {
   3.9888845651699314`*^9, 3.988884593242237*^9}, {3.9888856689369793`*^9, 
   3.9888856983913307`*^9}, 3.9889944105221634`*^9, 3.9889945917721405`*^9, {
   3.988994935916279*^9, 3.9889949629261417`*^9}, {3.9889953750474014`*^9, 
   3.988995411083006*^9}, {3.9889957268596706`*^9, 3.988995735501049*^9}, 
   3.9889958929452744`*^9, 3.9889959489070435`*^9, 3.9890519445419006`*^9, 
   3.9891417807624264`*^9, 3.9891418494115734`*^9, 3.9891725436039333`*^9, 
   3.9891726722210293`*^9, 3.9893156309185696`*^9, 3.9893157158985996`*^9, 
   3.989315746792801*^9, 3.9893404572152843`*^9, 3.9894214040042686`*^9, 
   3.989424484280466*^9, 3.9894262354405003`*^9, 3.989504812076559*^9, {
   3.989571761678808*^9, 3.989571787005953*^9}, 3.989571822493662*^9, 
   3.9895719532628727`*^9, 3.989572044827389*^9, 3.9895721552066746`*^9, 
   3.9895733821863956`*^9, 3.989573421360222*^9, {3.9895736286327095`*^9, 
   3.9895736483992386`*^9}, 3.9895821812685432`*^9, 3.9895822412492504`*^9, 
   3.989582741986498*^9, 3.9895846487070885`*^9, 3.9895884638022556`*^9, 
   3.989588536384348*^9, 3.989588583838999*^9, 3.9895887057103558`*^9, 
   3.989588830392555*^9, 3.9895908572288265`*^9, {3.9895908880926266`*^9, 
   3.9895909078484135`*^9}, {3.989591555849102*^9, 3.9895916184153996`*^9}, 
   3.9895987127278976`*^9, {3.98959894264579*^9, 3.989598946646185*^9}, 
   3.9896005228369064`*^9, 3.989600635096369*^9, 3.9896007261161575`*^9, 
   3.989600761435646*^9, 3.989600900747175*^9, 3.9899459838443127`*^9, 
   3.990100796052717*^9, 3.990102113581251*^9, 3.990281948385359*^9, 
   3.990282475720167*^9, 3.9904565920041847`*^9, {3.9904567593452206`*^9, 
   3.99045678728018*^9}, 3.9904568308558483`*^9, {3.9904568898132915`*^9, 
   3.9904569118773575`*^9}, 3.9904570155702686`*^9, {3.9904570603875847`*^9, 
   3.9904570778892593`*^9}, 3.9904571100064583`*^9, 3.990457219979748*^9, 
   3.9905327775164986`*^9, 3.990532849711258*^9, 3.9905339056500435`*^9, 
   3.990533967370983*^9, {3.990534244550417*^9, 3.9905342600415077`*^9}, {
   3.9905346591689205`*^9, 3.990534687655098*^9}, 3.990535122321907*^9, 
   3.990536256936245*^9, 3.990549179842928*^9, 3.9905492314344025`*^9, 
   3.9905492655890293`*^9, 3.99063553215514*^9, 3.9906360210218563`*^9, 
   3.990637060295336*^9, 3.990706752111046*^9, 3.990706811553255*^9, 
   3.9907068493385296`*^9, 3.990707668491497*^9, 3.990707756994297*^9, 
   3.9907144191708126`*^9, 3.990714620356159*^9, 3.990714720203594*^9, 
   3.990715066089279*^9, 3.9907178040003586`*^9, 3.9907178462335224`*^9, 
   3.9907180051869564`*^9, 3.990718248288378*^9, 3.9907192433303547`*^9, {
   3.991226686436384*^9, 3.9912267046536007`*^9}, 3.9912416671783657`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"33564b61-c6da-da45-bc2f-f8e6c9fdaf3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pergs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"powerin", "+", " ", "powerout"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6.24", " ", 
      RowBox[{"10", "^", "11"}]}], ")"}]}], "/.", "input", " ", 
   RowBox[{"(*", 
    RowBox[{"erg", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9888817173715897`*^9, 3.988881724452036*^9}, {
  3.988881777769907*^9, 3.988881789235079*^9}, {3.988884867031191*^9, 
  3.988884878255575*^9}, {3.988994441022211*^9, 3.988994444215084*^9}, {
  3.98899484252034*^9, 3.9889948538000965`*^9}, {3.988995837925804*^9, 
  3.988995855277153*^9}, {3.9895820925307636`*^9, 3.9895820934476795`*^9}, {
  3.9895844532505074`*^9, 3.989584454052452*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"69992ad4-56dd-bb47-8bf4-e7ceee2ab8d6"],

Cell[BoxData[
 RowBox[{"6.276380177066072`*^39", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.988881724867014*^9, 3.9888817899295044`*^9, {3.98888198167367*^9, 
   3.98888199673563*^9}, {3.9888845651738873`*^9, 3.9888845932738457`*^9}, {
   3.988884868934376*^9, 3.9888848786862297`*^9}, {3.988885668968668*^9, 
   3.9888856983913307`*^9}, 3.9889944105523205`*^9, 3.9889944636820526`*^9, 
   3.98899459182695*^9, {3.988994844105345*^9, 3.98899486416988*^9}, {
   3.9889949359716606`*^9, 3.988994962979254*^9}, {3.9889953750925636`*^9, 
   3.9889954111089478`*^9}, 3.9889957355381737`*^9, 3.9889958556594887`*^9, 
   3.988995948910034*^9, 3.9890519445893707`*^9, 3.9891417807684536`*^9, 
   3.9891418494115734`*^9, 3.9891725436187096`*^9, 3.989172672225069*^9, 
   3.989315630922079*^9, 3.9893157158985996`*^9, 3.989315746806328*^9, 
   3.9893404572188606`*^9, 3.9894214073681793`*^9, 3.989424484288473*^9, 
   3.9894262354697266`*^9, 3.9895048120923767`*^9, {3.989571761678808*^9, 
   3.989571787005953*^9}, 3.989571822509365*^9, 3.989571956150116*^9, 
   3.989572044827389*^9, 3.9895721552066746`*^9, 3.9895733821863956`*^9, 
   3.989573421360222*^9, {3.9895736286509895`*^9, 3.9895736484181805`*^9}, 
   3.9895820942282734`*^9, 3.9895821812727184`*^9, 3.9895822412740974`*^9, 
   3.989582741986498*^9, 3.989584648723072*^9, 3.9895884638022556`*^9, 
   3.989588536416214*^9, 3.9895885838460217`*^9, 3.9895887057304077`*^9, 
   3.9895888303963833`*^9, 3.9895908572456856`*^9, {3.9895908880984535`*^9, 
   3.9895909078484135`*^9}, {3.989591555873007*^9, 3.9895916184222355`*^9}, 
   3.9895987127440243`*^9, {3.98959894264579*^9, 3.9895989466623173`*^9}, 
   3.9896005228467693`*^9, 3.9896006350992165`*^9, 3.9896007261161575`*^9, 
   3.98960076143972*^9, 3.989600900751564*^9, 3.9899459838491135`*^9, 
   3.9901007960693417`*^9, 3.990102113581251*^9, 3.990281948391184*^9, 
   3.9902824757625656`*^9, 3.990456592020157*^9, {3.9904567593543224`*^9, 
   3.9904567872957497`*^9}, 3.9904568308558483`*^9, {3.9904568898132915`*^9, 
   3.990456911877865*^9}, 3.9904570155702686`*^9, {3.9904570604086304`*^9, 
   3.990457077906975*^9}, 3.990457110008463*^9, 3.9904572199817524`*^9, 
   3.9905327775184994`*^9, 3.9905328497142544`*^9, 3.9905339056500435`*^9, 
   3.9905339673826084`*^9, {3.9905342445587177`*^9, 3.990534260074932*^9}, {
   3.990534659171236*^9, 3.990534687655098*^9}, 3.990535122321907*^9, 
   3.990536256936245*^9, 3.990549179861122*^9, 3.9905492314491615`*^9, 
   3.9905492656095657`*^9, 3.99063553215514*^9, 3.990636021037668*^9, 
   3.9906370602970905`*^9, 3.990706752111046*^9, 3.9907068115591717`*^9, 
   3.9907068493385296`*^9, 3.990707668491497*^9, 3.990707756994297*^9, 
   3.9907144191883965`*^9, 3.990714620356159*^9, 3.990714720203594*^9, 
   3.9907150661093044`*^9, 3.990717804011959*^9, 3.9907178462474804`*^9, 
   3.9907180051869564`*^9, 3.990718248288378*^9, 3.9907192433303547`*^9, {
   3.9912266864478035`*^9, 3.9912267046536007`*^9}, 3.9912416671813774`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"21c0b918-7abd-724a-9100-14b421e4fd55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"peVs", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"powerin", "+", " ", "powerout"}], ")"}], "/.", "input", " ", 
   RowBox[{"(*", 
    RowBox[{"eV", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9894271674054317`*^9, 3.9894271978923187`*^9}, {
  3.989582023018875*^9, 3.989582026615761*^9}, {3.989584456185007*^9, 
  3.9895844569834347`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"14fc00e4-99d1-c642-8e30-c1f1c5b31246"],

Cell[BoxData[
 RowBox[{"3.916461230489229`*^51", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.989427199265812*^9, 3.9895048120923767`*^9, {3.989571761710932*^9, 
   3.989571787005953*^9}, 3.9895718225160313`*^9, 3.989571959412052*^9, 
   3.989572044827389*^9, 3.9895721552066746`*^9, 3.989573382199436*^9, 
   3.9895734213973904`*^9, {3.989573628658558*^9, 3.989573648421259*^9}, 
   3.9895821812907696`*^9, 3.9895822412740974`*^9, 3.989582741986498*^9, 
   3.9895846487444153`*^9, 3.9895884638022556`*^9, 3.989588536416214*^9, 
   3.989588583869959*^9, 3.9895887057324142`*^9, 3.989588830415182*^9, 
   3.989590857248705*^9, {3.9895908881032314`*^9, 3.9895909078703995`*^9}, {
   3.9895915558765774`*^9, 3.989591618425249*^9}, 3.9895987127440243`*^9, {
   3.98959894264579*^9, 3.9895989466804333`*^9}, 3.989600522871023*^9, 
   3.989600635118572*^9, 3.989600726140993*^9, 3.98960076143972*^9, 
   3.989600900755089*^9, 3.9899459838516293`*^9, 3.99010079607135*^9, 
   3.990102113613329*^9, 3.9902819484289055`*^9, 3.9902824757692776`*^9, 
   3.990456592020157*^9, {3.9904567593543224`*^9, 3.9904567872957497`*^9}, 
   3.9904568308558483`*^9, {3.990456889829241*^9, 3.990456911894535*^9}, 
   3.9904570155888233`*^9, {3.9904570604226627`*^9, 3.9904570779089813`*^9}, 
   3.9904571100117073`*^9, 3.990457219986206*^9, 3.9905327775254993`*^9, 
   3.9905328497172565`*^9, 3.9905339056500435`*^9, 3.9905339674185543`*^9, {
   3.9905342445732994`*^9, 3.9905342600772133`*^9}, {3.990534659171236*^9, 
   3.990534687655098*^9}, 3.990535122321907*^9, 3.990536256936245*^9, 
   3.990549179861122*^9, 3.990549231461054*^9, 3.9905492656095657`*^9, 
   3.9906355321712627`*^9, 3.990636021037668*^9, 3.99063706030929*^9, 
   3.9907067521294365`*^9, 3.9907068115591717`*^9, 3.9907068493385296`*^9, 
   3.990707668491497*^9, 3.9907077570176105`*^9, 3.990714419203993*^9, 
   3.9907146203714046`*^9, 3.9907147202227535`*^9, 3.9907150661093044`*^9, 
   3.990717804011959*^9, 3.990717846251499*^9, 3.9907180051869564`*^9, 
   3.990718248288378*^9, 3.9907192433303547`*^9, {3.9912266864495487`*^9, 
   3.9912267046536007`*^9}, 3.9912416671843643`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"62f089fd-c133-8241-b11d-98b01ece2401"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"powertot", "=", 
  RowBox[{"pergs", "/", 
   RowBox[{"eps", "^", "2", " ", 
    RowBox[{"(*", 
     RowBox[{"erg", "/", "s"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.989241421155323*^9, 3.9892414490548935`*^9}, {
  3.989241493365196*^9, 3.989241495548374*^9}, {3.9894270271560173`*^9, 
  3.989427032184534*^9}, {3.9895821064485264`*^9, 3.9895821078893147`*^9}, {
  3.9895844603420677`*^9, 3.989584461333441*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3e7b5864-f5dd-1241-9d89-b21c9ee87084"],

Cell[BoxData[
 RowBox[{"6.276380177066072`*^39", " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.9892414281793175`*^9, 3.989241501322874*^9, 3.989315630926092*^9, 
   3.9893157158985996`*^9, 3.989315746822256*^9, 3.9893404572239304`*^9, 
   3.9894214098239822`*^9, 3.989424484304264*^9, 3.9894262354966316`*^9, 
   3.9895048121210327`*^9, {3.989571761727083*^9, 3.989571787005953*^9}, 
   3.989571822521059*^9, 3.9895719618589783`*^9, 3.989572044827389*^9, 
   3.9895721552387257`*^9, 3.989573382233959*^9, 3.9895734214250546`*^9, {
   3.989573628658558*^9, 3.989573648421259*^9}, 3.9895821083181896`*^9, 
   3.9895821812947845`*^9, 3.9895822412740974`*^9, 3.9895827420181656`*^9, 
   3.989584648750431*^9, 3.989588463835102*^9, 3.9895885364473915`*^9, 
   3.989588583889164*^9, 3.9895887057376366`*^9, 3.9895888304367294`*^9, 
   3.9895908572526207`*^9, {3.9895908881185513`*^9, 3.9895909078703995`*^9}, {
   3.9895915558854885`*^9, 3.989591618425249*^9}, 3.989598712757189*^9, {
   3.989598942677843*^9, 3.9895989466965523`*^9}, 3.9896005228798084`*^9, 
   3.9896006351406345`*^9, 3.989600726146036*^9, 3.989600761455658*^9, 
   3.9896009007762985`*^9, 3.989945983854847*^9, 3.990100796076889*^9, 
   3.990102113613329*^9, 3.990281948435644*^9, 3.9902824758099785`*^9, 
   3.9904565920360413`*^9, {3.9904567593848743`*^9, 3.9904567873116913`*^9}, 
   3.9904568308558483`*^9, {3.9904568898452454`*^9, 3.9904569119094048`*^9}, 
   3.9904570155888233`*^9, {3.9904570604246674`*^9, 3.9904570779230995`*^9}, 
   3.9904571100117073`*^9, 3.990457219986206*^9, 3.990532777530079*^9, 
   3.9905328497202816`*^9, 3.9905339056500435`*^9, 3.990533967420561*^9, {
   3.990534244595991*^9, 3.9905342600812263`*^9}, {3.990534659171236*^9, 
   3.990534687685213*^9}, 3.990535122321907*^9, 3.9905362569508896`*^9, 
   3.990549179861122*^9, 3.9905492314691257`*^9, 3.990549265625143*^9, 
   3.9906355321712627`*^9, 3.99063602106588*^9, 3.9906370603112965`*^9, 
   3.9907067521294365`*^9, 3.9907068115591717`*^9, 3.9907068493385296`*^9, 
   3.9907076685074368`*^9, 3.990707757035406*^9, 3.9907144192196674`*^9, 
   3.9907146203714046`*^9, 3.9907147202227535`*^9, 3.9907150661244583`*^9, 
   3.990717804011959*^9, 3.990717846259987*^9, 3.990718005213114*^9, 
   3.990718248288378*^9, 3.990719243364849*^9, {3.9912266864533157`*^9, 
   3.9912267046852074`*^9}, 3.9912416671843643`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"94de945d-e10c-4542-9498-46ecd0c07d00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"earthPower", "=", 
  RowBox[{"10", "^", 
   RowBox[{"(", "19.0", ")"}], " ", 
   RowBox[{"(*", 
    RowBox[{"erg", "/", "s"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9889950080191936`*^9, 3.988995025724716*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"802c5764-6fe0-de45-957f-5dd21ef82e0f"],

Cell[BoxData["1.`*^19"], "Output",
 CellChangeTimes->{
  3.988995026629423*^9, {3.9889953750925636`*^9, 3.9889954111151295`*^9}, 
   3.988995735555725*^9, 3.988995948910034*^9, 3.9890519445982056`*^9, 
   3.9891417807684536`*^9, 3.9891418494115734`*^9, 3.9891725436514072`*^9, 
   3.9891726722566833`*^9, 3.989315630947975*^9, 3.989315715926468*^9, 
   3.989315746838051*^9, 3.989340457241207*^9, 3.989421413027876*^9, 
   3.9894244843203144`*^9, 3.989426235509653*^9, 3.989504812124569*^9, {
   3.989571761727083*^9, 3.9895717870376396`*^9}, 3.989571822538889*^9, 
   3.9895719647666225`*^9, 3.989572044861969*^9, 3.9895721552387257`*^9, 
   3.989573382233959*^9, 3.9895734214290714`*^9, {3.989573628658558*^9, 
   3.989573648421259*^9}, 3.9895821812985954`*^9, 3.9895822412740974`*^9, 
   3.98958274203891*^9, 3.989584648754513*^9, 3.989588463835102*^9, 
   3.9895885364473915`*^9, 3.989588583894327*^9, 3.9895887057617188`*^9, 
   3.989588830442747*^9, 3.989590857268751*^9, {3.9895908881285934`*^9, 
   3.9895909078785286`*^9}, {3.9895915558953724`*^9, 3.9895916184512596`*^9}, 
   3.989598712774935*^9, {3.989598942677843*^9, 3.989598946703575*^9}, 
   3.9896005228798084`*^9, 3.9896006351461544`*^9, 3.989600726146036*^9, 
   3.989600761475933*^9, 3.9896009007803135`*^9, 3.9899459838711567`*^9, 
   3.990100796079914*^9, 3.9901021136290684`*^9, 3.9902819484777393`*^9, 
   3.990282475861574*^9, 3.9904565920517597`*^9, {3.9904567593888855`*^9, 
   3.9904567873116913`*^9}, 3.990456830871622*^9, {3.9904568898452454`*^9, 
   3.990456911922209*^9}, 3.9904570156024094`*^9, {3.990457060438307*^9, 
   3.9904570779230995`*^9}, 3.9904571100117073`*^9, 3.990457219997818*^9, 
   3.990532777550232*^9, 3.990532849742132*^9, 3.9905339056816597`*^9, 
   3.9905339674225655`*^9, {3.990534244612667*^9, 3.990534260098469*^9}, {
   3.990534659171236*^9, 3.99053468768696*^9}, 3.990535122337593*^9, 
   3.9905362569670105`*^9, 3.990549179872946*^9, 3.9905492314691257`*^9, 
   3.9905492656389465`*^9, 3.9906355321865845`*^9, 3.9906360210696354`*^9, 
   3.990637060325289*^9, 3.9907067521429653`*^9, 3.9907068115591717`*^9, 
   3.9907068493385296`*^9, 3.990707668523182*^9, 3.9907077570374126`*^9, 
   3.9907144192349377`*^9, 3.9907146203714046`*^9, 3.9907147202288475`*^9, 
   3.990715066139366*^9, 3.9907178040420933`*^9, 3.990717846259987*^9, 
   3.9907180052151203`*^9, 3.9907182483201084`*^9, 3.990719243364849*^9, {
   3.9912266864650135`*^9, 3.9912267046904736`*^9}, 3.9912416671843643`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"1db6b3c3-db6e-324b-993b-973790a11465"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"areaE", "=", " ", 
  RowBox[{
   RowBox[{"4", " ", "Pi", " ", 
    RowBox[{
     RowBox[{"re", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.97", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "5"}], ")"}]}]}], 
       RowBox[{"(*", "eV", "*)"}], ")"}], "^", "2"}]}]}], "/.", 
   "input"}]}]], "Input",
 CellChangeTimes->{{3.9857788267982445`*^9, 3.9857789060258904`*^9}, {
  3.985779538397379*^9, 3.9857795405676346`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"9826b1b4-14a6-564b-8212-98b92099d392"],

Cell[BoxData["1.3138817382096694`*^28"], "Output",
 CellChangeTimes->{{3.98577889805319*^9, 3.985778906422182*^9}, {
   3.985779999875925*^9, 3.9857800256079197`*^9}, 3.9857802095299816`*^9, 
   3.985780378950775*^9, 3.9857804094391556`*^9, {3.985780449336046*^9, 
   3.9857805317352905`*^9}, 3.9857986501390533`*^9, 3.988641807969532*^9, {
   3.9886514058504906`*^9, 3.9886514443809566`*^9}, 3.988716774482664*^9, 
   3.988716820444628*^9, 3.9887169329687977`*^9, 3.9887169773652782`*^9, 
   3.9887170780270443`*^9, 3.9887171093901844`*^9, 3.988717388831089*^9, 
   3.9887327781721*^9, 3.9887334801365433`*^9, 3.9887336865015774`*^9, 
   3.988735235645611*^9, 3.988735362387295*^9, 3.9887354081874275`*^9, 
   3.988735520358303*^9, 3.988881677681072*^9, {3.98888198167367*^9, 
   3.98888199673563*^9}, {3.9888845651783714`*^9, 3.9888845932802296`*^9}, {
   3.98888566900037*^9, 3.9888856984395695`*^9}, 3.9889944105874615`*^9, 
   3.988994591834959*^9, {3.98899493605966*^9, 3.988994963022669*^9}, {
   3.9889953751874847`*^9, 3.9889954112672653`*^9}, 3.988995735669935*^9, 
   3.988995949034937*^9, 3.9890519448871784`*^9, 3.9891417815462856`*^9, 
   3.9891418503085785`*^9, 3.9891725439653244`*^9, 3.9891726728224087`*^9, 
   3.9893156317232914`*^9, 3.989315715961998*^9, 3.989315746886179*^9, 
   3.989340457262739*^9, 3.9894214175942593`*^9, 3.989424484333517*^9, 
   3.9894262355490723`*^9, 3.9895048121561947`*^9, {3.989571761742815*^9, 
   3.9895717870376396`*^9}, 3.989571822561409*^9, 3.9895719746233616`*^9, 
   3.9895720448659954`*^9, 3.9895721552387257`*^9, 3.989573382233959*^9, 
   3.989573421454712*^9, {3.9895736286900883`*^9, 3.989573648453415*^9}, 
   3.9895821813185673`*^9, 3.9895822413220196`*^9, 3.9895827420580025`*^9, 
   3.989584648754513*^9, 3.989588463865965*^9, 3.9895885364473915`*^9, 
   3.9895885839162807`*^9, 3.9895887057617188`*^9, 3.9895888304447536`*^9, 
   3.989590857288723*^9, {3.9895908881501484`*^9, 3.989590907902399*^9}, {
   3.989591555924288*^9, 3.9895916184552765`*^9}, 3.989598712774935*^9, {
   3.989598942677843*^9, 3.989598946711094*^9}, 3.9896005228970547`*^9, 
   3.9896006351624336`*^9, 3.9896007261659813`*^9, 3.9896007614991417`*^9, 
   3.9896009007851486`*^9, 3.989945983890072*^9, 3.9901007960819206`*^9, 
   3.9901021136366997`*^9, 3.990281948481764*^9, 3.990282475905636*^9, 
   3.9904565920675297`*^9, {3.9904567593888855`*^9, 3.9904567873345814`*^9}, 
   3.990456830871622*^9, {3.990456889861103*^9, 3.9904569119242153`*^9}, 
   3.9904570156024094`*^9, {3.9904570604403133`*^9, 3.9904570779420834`*^9}, 
   3.9904571100117073`*^9, 3.990457219997818*^9, 3.990532777556408*^9, 
   3.990532849744644*^9, 3.9905339056975803`*^9, 3.990533967424574*^9, {
   3.990534244615677*^9, 3.9905342601155415`*^9}, {3.990534659171236*^9, 
   3.990534687702751*^9}, 3.990535122369772*^9, 3.9905362569827423`*^9, 
   3.990549179874687*^9, 3.9905492314843044`*^9, 3.9905492656389465`*^9, 
   3.9906355321865845`*^9, 3.990636021073353*^9, 3.9906370603373833`*^9, 
   3.9907067521429653`*^9, 3.99070681157917*^9, 3.9907068493385296`*^9, 
   3.990707668523182*^9, 3.9907077570374126`*^9, 3.9907144192389545`*^9, 
   3.9907146203911057`*^9, 3.990714720230854*^9, 3.990715066154476*^9, 
   3.9907178040420933`*^9, 3.990717846259987*^9, 3.990718005216917*^9, 
   3.9907182483201084`*^9, 3.990719243364849*^9, {3.9912266864675236`*^9, 
   3.9912267047010117`*^9}, 3.9912416671843643`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"1d4c6016-04e0-534a-b31d-0ba0ff1f7f54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "Pi", " ", 
   RowBox[{"re", "^", "2"}]}], "/.", "input", " ", 
  RowBox[{"(*", 
   RowBox[{"Earth", " ", "area", " ", "in", " ", 
    RowBox[{"cm", "^", "2"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.989427750431923*^9, 3.9894277604980087`*^9}, {
  3.9894278607747917`*^9, 3.9894278787406616`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"bd9c8e64-a471-5e47-ae23-65c8ff829955"],

Cell[BoxData["5.099043637817907`*^18"], "Output",
 CellChangeTimes->{
  3.989427760990612*^9, 3.9894278884210396`*^9, 3.9895048121561947`*^9, {
   3.989571761775673*^9, 3.9895717870376396`*^9}, 3.9895718225684166`*^9, 
   3.98957197738822*^9, 3.9895720448659954`*^9, 3.9895721552541504`*^9, 
   3.9895733822635746`*^9, 3.989573421480898*^9, {3.9895736286900883`*^9, 
   3.989573648453415*^9}, 3.989582181330511*^9, 3.989582241328573*^9, 
   3.989582742068264*^9, 3.989584648754513*^9, 3.989588463865965*^9, 
   3.98958853647925*^9, 3.9895885839222717`*^9, 3.9895887057716713`*^9, 
   3.9895888304662437`*^9, 3.989590857300398*^9, {3.989590888156246*^9, 
   3.989590907908352*^9}, {3.989591555925293*^9, 3.9895916184774246`*^9}, 
   3.98959871278846*^9, {3.989598942705755*^9, 3.9895989467286434`*^9}, 
   3.9896005229187775`*^9, 3.9896006351765175`*^9, 3.9896007261659813`*^9, 
   3.989600761505888*^9, 3.9896009008058414`*^9, 3.989945983891083*^9, 
   3.9901007961002426`*^9, 3.9901021136448727`*^9, 3.9902819485291977`*^9, 
   3.990282475909666*^9, 3.9904565920675297`*^9, {3.9904567593933945`*^9, 
   3.990456787336586*^9}, 3.9904568308874626`*^9, {3.9904568898884144`*^9, 
   3.990456911938259*^9}, 3.9904570156185093`*^9, {3.9904570604501286`*^9, 
   3.9904570779460983`*^9}, 3.9904571100117073`*^9, 3.990457219997818*^9, 
   3.990532777556408*^9, 3.9905328497466507`*^9, 3.9905339057136555`*^9, 
   3.990533967434347*^9, {3.990534244615677*^9, 3.9905342601195545`*^9}, {
   3.9905346592021255`*^9, 3.9905346877047577`*^9}, 3.990535122369772*^9, 
   3.9905362569986076`*^9, 3.9905491798907204`*^9, 3.9905492315039864`*^9, 
   3.9905492656552467`*^9, 3.9906355322048073`*^9, 3.990636021073353*^9, 
   3.990637060341135*^9, 3.990706752158745*^9, 3.990706811581438*^9, 
   3.990706849354357*^9, 3.990707668554882*^9, 3.990707757043228*^9, 
   3.9907144192421303`*^9, 3.9907146203911057`*^9, 3.9907147202355194`*^9, 
   3.9907150661695137`*^9, 3.9907178040420933`*^9, 3.990717846259987*^9, 
   3.9907180052370453`*^9, 3.9907182483201084`*^9, 3.990719243364849*^9, {
   3.991226686479719*^9, 3.991226704712389*^9}, 3.9912416671843643`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d1765c9e-3f7f-ae48-8ba5-f12e886ce05a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"flux", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"powerin", "+", " ", "powerout"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "Pi", " ", 
      RowBox[{"re", "^", "2"}]}], ")"}]}], "/.", "input", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"eV", "/", 
      RowBox[{"cm", "^", "2"}]}], " ", 
     RowBox[{"1", "/", "s"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9890739686070423`*^9, 3.989074000857376*^9}, {
  3.989074038989897*^9, 3.989074048094097*^9}, {3.9890749032150574`*^9, 
  3.9890749127164917`*^9}, {3.9890750181506615`*^9, 3.989075021134575*^9}, {
  3.989582130112751*^9, 3.989582130958729*^9}, {3.989584477457453*^9, 
  3.989584478282921*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"846da266-f42d-0d41-86c8-a5f679102b35"],

Cell[BoxData[
 RowBox[{"7.680776060518764`*^32", " ", 
  SuperscriptBox["eps", "2"], " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{
  3.989073986206522*^9, {3.9890740426685944`*^9, 3.989074048478203*^9}, 
   3.9890749225785675`*^9, 3.989141781626301*^9, 3.9891418503921185`*^9, 
   3.989172543974224*^9, 3.989172672858635*^9, 3.9893156318659096`*^9, 
   3.9893157159777813`*^9, 3.989315746889204*^9, 3.989340457294565*^9, 
   3.9894214232391586`*^9, 3.989424484354555*^9, 3.989426235611828*^9, 
   3.9895048121879425`*^9, {3.989571761791256*^9, 3.989571787069496*^9}, 
   3.989571822593853*^9, 3.989571983526022*^9, 3.9895720448913116`*^9, 
   3.989572155285885*^9, 3.9895733823029194`*^9, 3.9895734215024757`*^9, {
   3.989573628721697*^9, 3.9895736484851856`*^9}, 3.9895821314150085`*^9, 
   3.989582181346382*^9, 3.9895822413577175`*^9, 3.9895827420949173`*^9, 
   3.9895846487861137`*^9, 3.9895884638818855`*^9, 3.98958853647925*^9, 
   3.9895885839463425`*^9, 3.9895887057976036`*^9, 3.9895888304722652`*^9, 
   3.989590857303896*^9, {3.9895908881607323`*^9, 3.9895909079345512`*^9}, {
   3.989591555945553*^9, 3.9895916184953346`*^9}, 3.989598712806244*^9, {
   3.9895989427115173`*^9, 3.989598946736513*^9}, 3.9896005229269753`*^9, 
   3.9896006351965084`*^9, 3.989600726178396*^9, 3.9896007615256634`*^9, 
   3.989600900826975*^9, 3.9899459838968544`*^9, 3.990100796102762*^9, 
   3.9901021136448727`*^9, 3.9902819485827637`*^9, 3.9902824759664345`*^9, 
   3.990456592083275*^9, {3.9904567594072227`*^9, 3.990456787340809*^9}, 
   3.9904568308874626`*^9, {3.990456889892969*^9, 3.9904569119402657`*^9}, 
   3.9904570156185093`*^9, {3.9904570604501286`*^9, 3.9904570779460983`*^9}, 
   3.9904571100117073`*^9, 3.990457219997818*^9, 3.99053277756513*^9, 
   3.990532849748657*^9, 3.9905339057136555`*^9, 3.990533967451273*^9, {
   3.990534244615677*^9, 3.9905342601225643`*^9}, {3.9905346592031326`*^9, 
   3.9905346877205486`*^9}, 3.990535122369772*^9, 3.990536257000614*^9, 
   3.9905491798907204`*^9, 3.990549231519188*^9, 3.9905492656690674`*^9, 
   3.990635532233568*^9, 3.9906360210782795`*^9, 3.990637060344942*^9, 
   3.9907067521744556`*^9, 3.990706811584114*^9, 3.9907068493700905`*^9, 
   3.990707668554882*^9, 3.990707757043228*^9, 3.99071441924613*^9, 
   3.9907146203911057`*^9, 3.9907147202506123`*^9, 3.9907150661695137`*^9, 
   3.9907178040420933`*^9, 3.990717846276127*^9, 3.99071800523905*^9, 
   3.9907182483201084`*^9, 3.990719243364849*^9, {3.991226686482233*^9, 
   3.9912267047298927`*^9}, 3.9912416672089767`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"f45a00fa-0281-2d48-9dc0-b744d79b2921"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"flux1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "omegap"}], 
     RowBox[{"(*", "eV", "*)"}], ")"}], 
    RowBox[{"flux", "/", 
     RowBox[{"eps", "^", "2"}]}]}], " ", "/.", "input"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Normalized", " ", "flux"}], ",", " ", 
    RowBox[{
     RowBox[{
     "assuming", " ", "resonant", " ", "energy", " ", "of", " ", "E_gammad"}],
      "=", 
     RowBox[{
      RowBox[{"\\", "omega_p"}], " ", "for", " ", "dark", " ", 
      "photons"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.989075109002657*^9, 3.9890751898752823`*^9}, {
  3.989142481660906*^9, 3.9891425343399925`*^9}, {3.989238096507578*^9, 
  3.989238105987837*^9}, {3.989421448567684*^9, 3.9894214498440933`*^9}, {
  3.9894244313963737`*^9, 3.989424479534294*^9}, {3.989572099945877*^9, 
  3.989572101486521*^9}, {3.989598651327873*^9, 3.9895986563016644`*^9}, {
  3.9904552447315483`*^9, 3.990455289565607*^9}, {3.9906355937821865`*^9, 
  3.9906356022666893`*^9}, {3.99121227210211*^9, 3.991212275648428*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"539b60d1-25c0-a74f-b958-41634e99424a"],

Cell[BoxData[
 RowBox[{"1.5361552121037529`*^32", " ", 
  SuperscriptBox["mV", "2"]}]], "Output",
 CellChangeTimes->{{3.989075179985895*^9, 3.989075207643629*^9}, 
   3.989141781671406*^9, 3.9891418504397545`*^9, 3.9891425382171555`*^9, 
   3.989172543984514*^9, 3.9891726728660545`*^9, 3.98923810822958*^9, 
   3.989315631882021*^9, 3.989315715993511*^9, 3.989315746919903*^9, 
   3.989340457294565*^9, {3.9894214256091843`*^9, 3.9894214503441525`*^9}, {
   3.9894244808699265`*^9, 3.989424484354555*^9}, 3.9894262356343117`*^9, 
   3.989504812203821*^9, {3.989571761791256*^9, 3.989571787069496*^9}, 
   3.989571822617111*^9, 3.989571985771738*^9, 3.989572044907177*^9, 
   3.989572102887472*^9, 3.989572155285885*^9, 3.989573382310993*^9, 
   3.9895734215151253`*^9, {3.989573628721697*^9, 3.9895736485003166`*^9}, 
   3.98958218137846*^9, 3.989582241363735*^9, 3.9895827420999775`*^9, 
   3.9895846487861137`*^9, 3.989588463898834*^9, 3.9895885365108776`*^9, 
   3.989588583953911*^9, 3.9895887058016186`*^9, 3.9895888304920692`*^9, 
   3.989590857328556*^9, {3.9895908881881466`*^9, 3.98959090794067*^9}, {
   3.9895915559557285`*^9, 3.9895916185009785`*^9}, 3.989598712806244*^9, {
   3.9895989427424316`*^9, 3.989598946758011*^9}, 3.989600522941822*^9, 
   3.9896006352063065`*^9, 3.989600726178396*^9, 3.9896007615308437`*^9, 
   3.9896009008349247`*^9, 3.989945983902115*^9, 3.990100796108343*^9, 
   3.9901021136606007`*^9, 3.990281948617729*^9, 3.9902824760140133`*^9, 
   3.990456592083275*^9, {3.9904567594092293`*^9, 3.9904567873428154`*^9}, 
   3.990456830903368*^9, {3.990456889892969*^9, 3.990456911956064*^9}, 
   3.9904570156439266`*^9, {3.9904570604501286`*^9, 3.9904570779501305`*^9}, 
   3.9904571100370674`*^9, 3.99045722002956*^9, 3.99053277756513*^9, 
   3.990532849751667*^9, 3.9905339057136555`*^9, 3.990533967476221*^9, {
   3.990534244623169*^9, 3.9905342601245728`*^9}, {3.9905346592031326`*^9, 
   3.9905346877342415`*^9}, 3.990535122369772*^9, 3.990536257000614*^9, 
   3.9905491798985596`*^9, 3.990549231519188*^9, 3.9905492656690674`*^9, 
   3.99063553224934*^9, 3.9906356083335705`*^9, 3.9906360210782795`*^9, 
   3.990637060357088*^9, 3.9907067521902466`*^9, 3.9907068115861225`*^9, 
   3.9907068493858185`*^9, 3.9907076685709496`*^9, 3.990707757064762*^9, 
   3.990714419249275*^9, 3.990714620410927*^9, 3.9907147202646523`*^9, 
   3.9907150661893787`*^9, 3.9907178040420933`*^9, 3.990717846276127*^9, 
   3.99071800523905*^9, 3.9907182483201084`*^9, 3.990719243393587*^9, {
   3.9912266864852448`*^9, 3.9912267047341385`*^9}, 3.991241667212906*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b2afd414-8fe3-704d-b254-9c8859b10a07"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "have", " ", "switched", " ", 
    RowBox[{"to", " ", "\\", "omega_p"}], " ", "for", " ", "dark", " ", 
    "photon", " ", "energy"}], ",", " ", 
   RowBox[{"but", " ", "the", " ", "2", "eV", " ", "notation", " ", "is", " ", 
    RowBox[{"kept", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.98960035943894*^9, 3.989600424637434*^9}, {
  3.99121229493635*^9, 3.991212314803852*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"c8a47355-8528-654d-8da8-aec9f18629c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmflux2eV", "=", 
  RowBox[{
   RowBox[{"3.0", " ", 
    RowBox[{
     RowBox[{"10", "^", "8"}], "/", "omegap"}], 
    RowBox[{"(*", 
     RowBox[{"1", "/", 
      RowBox[{"cm", "^", "3"}]}], "*)"}], " ", "2.38", " ", 
    RowBox[{"10", "^", "7"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"cm", "/", "s"}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
    "DM", " ", "flux", " ", "for", " ", "a", " ", "mass", " ", "of", " ", 
     "omegap", " ", "eV"}], "*)"}], "/.", "input"}]}]], "Input",
 CellChangeTimes->{{3.989420765321739*^9, 3.9894208112968597`*^9}, {
  3.9894212113150043`*^9, 3.9894212298131485`*^9}, {3.9894218048922863`*^9, 
  3.989421814622364*^9}, {3.989598682616535*^9, 3.9895986956208*^9}, {
  3.9902819250247307`*^9, 3.9902819343890457`*^9}, {3.9904551797354183`*^9, 
  3.9904552091010323`*^9}, {3.9907067731489735`*^9, 3.9907068066726055`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"b0aafb12-e02d-a24c-8ffa-8369f4254f7f"],

Cell[BoxData["1.428`*^15"], "Output",
 CellChangeTimes->{
  3.989420827990326*^9, 3.9894212311160583`*^9, 3.989421318614437*^9, 
   3.989421453644104*^9, 3.989424484354555*^9, 3.9894262356536255`*^9, 
   3.9895048122199726`*^9, {3.9895717618229656`*^9, 3.989571787085291*^9}, 
   3.9895718226355724`*^9, 3.9895719890170937`*^9, 3.989572044907177*^9, 
   3.989572155317581*^9, 3.9895733823270683`*^9, 3.989573421533615*^9, {
   3.989573628721697*^9, 3.9895736485003166`*^9}, 3.9895821813963337`*^9, 
   3.989582241363735*^9, 3.9895827421179733`*^9, 3.989584648807144*^9, 
   3.989588463898834*^9, 3.9895885365108776`*^9, 3.9895885839579983`*^9, 
   3.9895887058230457`*^9, 3.9895888304992695`*^9, 3.9895908573485374`*^9, {
   3.9895908881881466`*^9, 3.989590907958521*^9}, {3.9895915559584465`*^9, 
   3.989591618516901*^9}, {3.989598699196308*^9, 3.989598712806244*^9}, {
   3.9895989427424316`*^9, 3.9895989467789974`*^9}, 3.989600522956749*^9, 
   3.9896006352361317`*^9, 3.989600726206217*^9, 3.9896007615376167`*^9, 
   3.989600900854849*^9, 3.989945983927191*^9, 3.9901007961292343`*^9, 
   3.9901021136813297`*^9, 3.9902819486302185`*^9, 3.990282476100422*^9, 
   3.9904565921151543`*^9, {3.990456759419319*^9, 3.9904567873450603`*^9}, 
   3.9904568309191875`*^9, {3.990456889908676*^9, 3.990456911970175*^9}, 
   3.990457015650114*^9, {3.9904570604501286`*^9, 3.99045707795302*^9}, 
   3.990457110039072*^9, 3.9904572200315666`*^9, 3.990532777572275*^9, 
   3.99053284977528*^9, 3.9905339057293186`*^9, 3.9905339674793434`*^9, {
   3.9905342446251774`*^9, 3.9905342601302223`*^9}, {3.990534659228304*^9, 
   3.9905346877499237`*^9}, 3.990535122369772*^9, 3.990536257000614*^9, 
   3.9905491799095*^9, 3.9905492315293255`*^9, 3.9905492656690674`*^9, 
   3.9906355322653465`*^9, 3.9906360210782795`*^9, 3.99063706037051*^9, 
   3.9907067521902466`*^9, {3.990706807814049*^9, 3.9907068115911407`*^9}, 
   3.9907068494176216`*^9, 3.9907076685895367`*^9, 3.990707757082508*^9, 
   3.9907144192668076`*^9, 3.990714620418762*^9, 3.9907147202809143`*^9, 
   3.990715066197548*^9, 3.990717804073889*^9, 3.9907178462922153`*^9, 
   3.990718005248846*^9, 3.9907182483519325`*^9, 3.990719243393587*^9, {
   3.9912266864976025`*^9, 3.991226704768141*^9}, 3.991241667216381*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"fea96842-ab1a-214f-b2f6-63b800a72ab3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"omegap", "/.", "input"}]], "Input",
 CellChangeTimes->{{3.990707630196188*^9, 3.99070764078055*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"6b3630ee-b1db-c045-8b4c-8bc7a0ee62e0"],

Cell[BoxData["5.`"], "Output",
 CellChangeTimes->{{3.990707634709482*^9, 3.990707668602745*^9}, 
   3.990707757085457*^9, 3.9907144192840137`*^9, 3.9907146204212704`*^9, 
   3.990714720294695*^9, 3.9907150662012215`*^9, 3.990717804073889*^9, 
   3.990717846320175*^9, 3.990718005248846*^9, 3.9907182483676662`*^9, 
   3.990719243393587*^9, {3.991226686500122*^9, 3.9912267047802277`*^9}, 
   3.991241667216381*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"ce71178b-5062-e146-9494-e1fb19780e50"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dmflux2eVS1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "14"}], ")"}]}]}], ")"}], "^", "2"}], "dmflux2eV"}]}], 
   " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"cm", "^", "2"}]}], " ", 
     RowBox[{"1", "/", "s"}]}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Sensei", " ", "2025"}], ",", " ", 
     RowBox[{"from", " ", "2410.18716"}]}], "*)"}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9892381565230618`*^9, 3.9892382004967823`*^9}, {
  3.9892384460658207`*^9, 3.9892384537084217`*^9}, {3.989253055267706*^9, 
  3.989253092268366*^9}, {3.9892533848272533`*^9, 3.9892533882053432`*^9}, {
  3.989420823047209*^9, 3.9894208336968327`*^9}, {3.9894213549441013`*^9, 
  3.989421356594576*^9}, {3.9902824458335915`*^9, 3.9902824558106537`*^9}, {
  3.99028256777404*^9, 3.9902826194824696`*^9}, {3.990455304500551*^9, 
  3.990455307969101*^9}, {3.990455577559801*^9, 3.990455582406334*^9}, {
  3.990707487518059*^9, 3.9907074878636665`*^9}, {3.9907173309971886`*^9, 
  3.990717355214117*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b6936e0d-bb96-a44b-a53f-6f53945ead17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmflux2eVD1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "14"}], ")"}]}]}], ")"}], "^", "2"}], "dmflux2eV", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"cm", "^", "2"}]}], " ", 
     RowBox[{"1", "/", "s"}]}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"DAMIC", "-", 
      RowBox[{"M", " ", "2025"}]}], ",", " ", 
     RowBox[{"from", " ", "2503.14617"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.990455696875677*^9, 3.990455733825737*^9}, {
  3.9907074093733463`*^9, 3.9907074098700085`*^9}, {3.9907175347460194`*^9, 
  3.9907175442500896`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"3636077e-ccd6-ec4d-8371-d13ca032a04f"],

Cell[BoxData["5.712`*^-13"], "Output",
 CellChangeTimes->{
  3.9904565921309433`*^9, {3.990456759435961*^9, 3.9904567873747807`*^9}, 
   3.990456830950815*^9, {3.990456889924635*^9, 3.990456911983347*^9}, 
   3.990457015650114*^9, {3.990457060478222*^9, 3.990457077965805*^9}, 
   3.990457110046528*^9, 3.9904572200448856`*^9, 3.9905327775756683`*^9, 
   3.9905328497772884`*^9, 3.9905339057293186`*^9, 3.9905339674846*^9, {
   3.990534244633692*^9, 3.9905342601480465`*^9}, {3.9905346592331257`*^9, 
   3.9905346877499237`*^9}, 3.9905351224056644`*^9, 3.990536257014509*^9, 
   3.9905491799095*^9, 3.9905492315491962`*^9, 3.9905492656909885`*^9, 
   3.9906355322653465`*^9, 3.9906360210982056`*^9, 3.9906370603729897`*^9, 
   3.990706752206032*^9, 3.990706811593149*^9, 3.990706849433592*^9, 
   3.990707668634577*^9, 3.990707757089468*^9, 3.9907144192880287`*^9, 
   3.9907146204212704`*^9, 3.990714720311016*^9, 3.9907150662174225`*^9, 
   3.990717804073889*^9, 3.9907178463241997`*^9, 3.990718005248846*^9, 
   3.9907182483834476`*^9, 3.9907192434250965`*^9, {3.991226686514223*^9, 
   3.9912267047802277`*^9}, 3.9912416672305984`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"c1b0918f-ccf6-9d41-8f38-4ef234537c8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmflux2eVOproj", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "17"}], ")"}]}]}], ")"}], "^", "2"}], " ", "dmflux2eV", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Oscura", " ", 
      RowBox[{"proj", "."}]}], ";", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"cm", "^", "2"}]}], " ", 
      RowBox[{"1", "/", "s"}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.989253291612053*^9, 3.9892533012504025`*^9}, {
  3.9892533479790077`*^9, 3.9892533601615925`*^9}, {3.9894213320881176`*^9, 
  3.9894213354487553`*^9}, {3.989426193185171*^9, 3.989426195572235*^9}, {
  3.9896003415976334`*^9, 3.9896003425691566`*^9}, {3.9896006207861214`*^9, 
  3.9896006277263393`*^9}, {3.990456173848158*^9, 3.990456217588419*^9}, {
  3.9907076116493797`*^9, 3.9907076155654793`*^9}, {3.990717688377058*^9, 
  3.9907176910564194`*^9}, {3.990717769676956*^9, 3.9907177719236164`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f4001dd7-6fb0-cc45-8af1-ea7946f880b4"],

Cell[BoxData["5.712000000000001`*^-19"], "Output",
 CellChangeTimes->{
  3.989253353373043*^9, 3.9892533989903183`*^9, 3.989315631947628*^9, 
   3.9893157160571175`*^9, 3.9893157469498253`*^9, 3.989340457326189*^9, 
   3.9894214655582104`*^9, 3.9894244843838425`*^9, 3.989426235688917*^9, 
   3.989504812251648*^9, {3.9895717618546085`*^9, 3.989571787134199*^9}, 
   3.9895718226697235`*^9, 3.989571999454399*^9, 3.989572044939049*^9, 
   3.9895721553815403`*^9, 3.9895733823863297`*^9, 3.98957342162903*^9, {
   3.989573628785879*^9, 3.9895736485321865`*^9}, 3.989582181465109*^9, 
   3.9895822414172535`*^9, 3.9895827421717987`*^9, 3.9895846488496685`*^9, 
   3.989588463929678*^9, 3.98958853654274*^9, 3.9895885839997673`*^9, 
   3.9895887058548775`*^9, 3.98958883053837*^9, 3.9895908573797226`*^9, {
   3.9895908882441463`*^9, 3.9895909080185776`*^9}, {3.9895915560321007`*^9, 
   3.9895916185692844`*^9}, 3.989598712888447*^9, {3.9895989427733707`*^9, 
   3.9895989468482323`*^9}, 3.989600523016823*^9, 3.9896006352884808`*^9, 
   3.9896007262398586`*^9, 3.9896007615868855`*^9, 3.989600900898308*^9, 
   3.989945983968048*^9, 3.990100796180044*^9, 3.990102113727957*^9, 
   3.9902819487209225`*^9, 3.990282476251333*^9, 3.9904565921626396`*^9, {
   3.9904567594860935`*^9, 3.9904567874070415`*^9}, 3.990456830966543*^9, {
   3.990456889956608*^9, 3.990456912015877*^9}, 3.990457015650114*^9, {
   3.9904570604818363`*^9, 3.9904570780012665`*^9}, 3.990457110059002*^9, 
   3.990457220082548*^9, 3.990532777594923*^9, 3.990532849806486*^9, 
   3.990533905776617*^9, 3.9905339675161915`*^9, {3.9905342446789417`*^9, 
   3.9905342601588097`*^9}, {3.990534659266861*^9, 3.990534687765585*^9}, 
   3.9905351224056644`*^9, 3.990536257049528*^9, 3.9905491799415035`*^9, 
   3.990549231559107*^9, 3.990549265701048*^9, 3.990635532288988*^9, 
   3.990636021120083*^9, 3.990637060390047*^9, 3.9907067522295876`*^9, 
   3.990706811593149*^9, 3.990706849433592*^9, 3.990707668634577*^9, 
   3.990707757128292*^9, 3.9907144193117313`*^9, 3.990714620444727*^9, 
   3.9907147203406467`*^9, 3.9907150662348213`*^9, 3.9907178041219234`*^9, 
   3.9907178463241997`*^9, 3.990718005248846*^9, 3.990718248430876*^9, 
   3.9907192434408455`*^9, {3.9912266865296345`*^9, 3.991226704811905*^9}, 
   3.9912416672305984`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"7f3cd121-2cbe-024b-992f-53709385f249"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsvalS1", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"dmflux2eVS1", "/", "flux1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Sensei", " ", "2025"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"epsvalD1", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"dmflux2eVD1", "/", "flux1"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "4"}], ")"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"DAMIC", "-", 
    RowBox[{"M", " ", "2025"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"epsvalOproj", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"dmflux2eVOproj", "/", "flux1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"Oscura", " ", 
     RowBox[{"proj", "."}]}], "*)"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.9892381187986736`*^9, 3.989238151168106*^9}, {
  3.989238205091791*^9, 3.9892382200594826`*^9}, {3.989238463057575*^9, 
  3.9892384884865303`*^9}, {3.989252935754114*^9, 3.989252936215933*^9}, {
  3.9892529789509544`*^9, 3.9892529854339447`*^9}, {3.9892530205025864`*^9, 
  3.989253041291403*^9}, {3.989253413309416*^9, 3.989253451633257*^9}, {
  3.989253616480465*^9, 3.989253617626568*^9}, {3.98942163866333*^9, 
  3.989421639076969*^9}, {3.9904562854681015`*^9, 3.990456302268326*^9}, {
  3.990717780964281*^9, 3.9907177860553074`*^9}, {3.9912415485031757`*^9, 
  3.9912415519601593`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"aa715dbe-1e80-584c-8be6-99cd78d5b131"],

Cell[BoxData[{
 RowBox[{"x0", "          ", 
  RowBox[{"(*", 
   RowBox[{"kink", " ", "position"}], "*)"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"2.2", "*", 
   RowBox[{"10", "^", 
    RowBox[{"-", "10"}]}]}], "  ", 
  RowBox[{"(*", 
   RowBox[{"normalization", " ", "after", " ", "kink"}], "*)"}], ";"}], "\n", 
 RowBox[{"0.72", "        ", 
  RowBox[{"(*", 
   RowBox[{"post", "-", 
    RowBox[{"kink", " ", "slope"}]}], "*)"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9892435972592487`*^9, 3.989243614010351*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"851fc9ac-e956-534e-9834-6356d4b7a4c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x0", "=", 
   RowBox[{"(*", 
    RowBox[{"5", "*", 
     RowBox[{"10", "^", 
      RowBox[{"-", "4"}]}]}], "*)"}], "0.2"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Removing", " ", "the", " ", "kink"}], ",", " ", 
    RowBox[{
    "since", " ", "it", " ", "was", " ", "based", " ", "on", " ", "DM", " ", 
     "assumption"}]}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lowerBoundary", "[", "x_", "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1.5", "*", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "12"}]}], "/", "x"}]}], ",", 
       RowBox[{"x", "<=", "x0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1.62", "*", 
        RowBox[{
         RowBox[{"10", "^", 
          RowBox[{"-", "12"}]}], "/", 
         RowBox[{"x", "^", "0.973"}]}]}], ",", 
       RowBox[{"x", ">", "x0"}]}], "}"}]}], "}"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9892434074966793`*^9, 3.98924341054006*^9}, {
  3.990533879079975*^9, 3.990533886636154*^9}, {3.9905339444845543`*^9, 
  3.9905339619381504`*^9}, {3.9905346790993805`*^9, 3.990534680231909*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"53bcc0ea-e87e-e642-956a-d99881459b0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"logTicks", "[", 
    RowBox[{"min_", ",", "max_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n1", ",", "n2"}], "}"}], ",", 
     RowBox[{
      RowBox[{"n1", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{"Log10", "[", "min", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"n2", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"Log10", "[", "max", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"10", "^", "n"}], ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "n"}], "]"}], ",", 
              RowBox[{"{", "0.02", "}"}]}], "}"}], "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"k", "*", 
                RowBox[{"10", "^", "n"}]}], ",", "\"\<\>\"", ",", 
               RowBox[{"{", "0.01", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "2", ",", "9"}], "}"}]}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "n1", ",", 
           RowBox[{"n2", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9892568232862415`*^9, 3.9892568232862415`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"a2be3542-e068-254c-88f2-763cf750704e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"geoconst", "=", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"earthPower", "/", "powertot"}], ")"}], "^", "0.5"}], ",", 
      " ", "epsvalS1", ",", "epsvalD1", ",", "epsvalOproj"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"mV", ",", " ", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "4"}], ")"}]}], ",", " ", 
      RowBox[{"2", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "}"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Black"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Blue"}], "}"}],
        ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Red"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"AbsoluteThickness", "[", "1.5", "]"}], ",", "Dashed", ",", 
         "Purple"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"PlotRangePadding", "->", "0"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(\[Gamma]d\)]\) (eV)\>\"", ",", 
       " ", "\[CurlyEpsilon]"}], "}"}]}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"eps", " ", "versus", " ", "mV"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9889950298822956`*^9, 3.988995031353716*^9}, {
   3.9889951215091534`*^9, 3.988995181657566*^9}, {3.9889952378702393`*^9, 
   3.9889952517782135`*^9}, {3.9889953047182007`*^9, 3.988995307514984*^9}, {
   3.988995342277725*^9, 3.988995349282707*^9}, {3.9889953794874706`*^9, 
   3.988995380157427*^9}, {3.9890574146374664`*^9, 3.9890574765562363`*^9}, {
   3.9890575738614063`*^9, 3.98905758274177*^9}, {3.9891726779963646`*^9, 
   3.9891726926716976`*^9}, {3.989238610452486*^9, 3.9892386506645985`*^9}, {
   3.989238704736067*^9, 3.989238733246023*^9}, {3.989238880644184*^9, 
   3.989238948471735*^9}, {3.9892406582634983`*^9, 3.9892407004268036`*^9}, {
   3.989241139982836*^9, 3.9892411483988914`*^9}, {3.9892412840859184`*^9, 
   3.989241289257271*^9}, {3.9892413462055206`*^9, 3.989241347975582*^9}, {
   3.98924150790329*^9, 3.9892415766474247`*^9}, {3.989253009782673*^9, 
   3.9892530102995415`*^9}, {3.9892536453860664`*^9, 3.989253709919832*^9}, {
   3.989254137709467*^9, 3.9892541390009785`*^9}, {3.989254169789938*^9, 
   3.9892541718349915`*^9}, {3.9892552138084354`*^9, 
   3.9892552371637554`*^9}, {3.989255342881321*^9, 3.989255343140356*^9}, {
   3.98925539601178*^9, 3.9892553970887337`*^9}, {3.9892554457957745`*^9, 
   3.989255446338068*^9}, {3.9892556039216614`*^9, 3.9892556065798054`*^9}, {
   3.9892566107110996`*^9, 3.989256615004772*^9}, 3.989256856184719*^9, {
   3.9892568878647575`*^9, 3.9892569056690845`*^9}, {3.989256962655962*^9, 
   3.989257012953314*^9}, {3.9892570958256664`*^9, 3.9892570995580654`*^9}, {
   3.989312304219105*^9, 3.989312328619772*^9}, {3.9895046975350246`*^9, 
   3.989504708515049*^9}, {3.989504749129568*^9, 3.9895047902224426`*^9}, {
   3.9895048621936626`*^9, 3.9895049019920692`*^9}, {3.9895828278762493`*^9, 
   3.9895828282072487`*^9}, {3.9895885085626965`*^9, 3.989588521530161*^9}, {
   3.9895885646504707`*^9, 3.9895885718716774`*^9}, {3.990456319006809*^9, 
   3.990456351606308*^9}, {3.9904565021929207`*^9, 3.9904565284039383`*^9}, {
   3.9904568239141636`*^9, 3.990456827786707*^9}, {3.9904568865807533`*^9, 
   3.9904568868528824`*^9}, {3.990456962856827*^9, 3.990456963589386*^9}, {
   3.990534256517254*^9, 3.9905342567703953`*^9}, {3.990637028118511*^9, 
   3.990637054455063*^9}, {3.990714410416088*^9, 3.990714414452116*^9}, {
   3.9907145940050163`*^9, 3.9907146165286713`*^9}, {3.990714690196823*^9, 
   3.9907147159409924`*^9}, {3.990714960682192*^9, 3.9907149785518894`*^9}, {
   3.9907150577297764`*^9, 3.990715058029663*^9}, {3.9912415644304543`*^9, 
   3.991241574006031*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"40bcfff3-9777-0e44-a7de-9ac4a5f87d77"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.5], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVy3k41AkAxvEJyZh15BhnO2YKFWPun5R1FNHhmHIl1cjxrBC7m6NDjX0k
G+kQdpOk2vRssVSjw/F72Ua2yFVtrXbJJhtL0aSZMau1f7zP9/n88TJ3pmyK
06JQKAFz+7+l/dL6ukQWulfk17dmsNEqcVwm3cXCjzderVFksjEx3FkWmMDC
XhePHvt9bPi8s84ei2dh8ZLJsbwDbLzTkW2w38lChlE4MyibDX+XN4PfR7DA
eM0q6D/Khloqpkl9WUguuhutKGcjyoElCWSwQJt485nDPTaUhXYOBzuYSDk8
tnaa7oKS1uC+5YeY6BE3/LAu1gVL+S2PtgqY8Bxaf86y1gUnyMLXjJd2+C0k
KzdEiwO1ReGw5LQdkjVZR0yDOFhVOEoRedvBOZeZ5HmBg0Gp4RPrAQY+9uVo
jbznIGj/1XT5WgYkTv3P9Oy4SKzTEpdUfo7n23wvhKzjIj+rSSVZ8Dl6fqIr
X6ZwcapF6SFMXYSu5/cdqou58POeaGR32GJo7/r7Nc1cUML9qEyBLfYIhYrJ
V1zEX4ksXHnMBtaSt6cSDXm4+dXEz1Gj1mhLPqq/2JUH3Z7hisxN1pgqLjC0
3cbD/KTS9rvVVuBzJDkbcnnQK79GTptaYWroTG7jNR7uUA+8jUi2hHxBlTrm
KQ/iiYcNv/xqgQrDIr91n3gY//JQ2FKeBZSc13ap9nwQjPFlN/LpiG/VT+oM
5CMnsfmh66Q5NqeUrElK4+MOx1hfvsUcvrPzFP5lfJRxbLMzZWYImPWgR93j
I1ue32Zva4Y+y7/u1Y7yYV4q81GlmWL3pYjhVWYCnBjcseNJrwmMTWr+1PlC
ACMk+19daQLumV2xRjECuPeLdlUVL0RckXJrcIEAyQXRkeUzxrCsGh/ovS7A
YZnBSFmsMXrPtroXPROgWPh3RHa2ESq1E2hH5wnhuPyAtDnIEG9z0uNbHYUw
K82x8tcxgDgjVMATC6HPDQmSP6KBn1NW8DJDiK7bS5o3V+jD+puW5q5yIcZv
J5xzCaOC3nd7p6Jt7j+cZvMvSw8nAyyKIseFKMmbplo+1QXTzU/0kS7CiE0m
z+f4fNzSDa/t8RTBsx8fYrbroGOi89Z4nAhTCw86dZtq44Mfned1XISaPVqz
nIF5ONcgJx7LRHC7f4RaWUvBxoWh5pf7RXBnaRs0dc+Sxs9kcTU6BCwMD3sx
kjTkpjtZq5XLCfh4UjtSojWkZ7rc7aITgdTUY+EI05DOAgNeoDOB9t7i3dHe
GnJB9VnGJTaBfaWXz16ka8jG8w2aIC6BF3btSseWGdIhT1VfJSJwXkCr49Jn
SHVYmlO4F4GO2OPu2bQZcsS0iaXlTUBZbNreQ5khH3frWFfPWay0Gfh6TE3W
rD+tp72GgFaTs4EMajLG48ZwjS+B2LWBCW6JarLTfrJCdwOBExm9iu8karJh
aEVp3Zwbr4RJfw9Vk1cqpIVRGwmY03aU7vdSk99aGWddDyDQ1pUibzJXk64G
nMjtwQSmKIpgQ5qaXPIgXUwVE2DwM19sp6hJkyPN/jfnnHla+v7TqIr8hxLo
qr+ZwCW5zqHgQRX5vKnYRTbn7uk8/conKrJt3x/2khACGkeDkskHKvKmq/0i
WiiBZVtOMldDRVYqkszq5/wfrkZbsA==
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.5], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVzHk01AkAB/AJTY1x5j5qmDaiS/kdU5HUhN6UozaEh+4k0aK1pQyPVc/m
KqZMJdt2bAepZh/C70uxKpUj1UsvdkuuHCkyM2J/+8f3fd/nfd/72m6P3rRL
g8PhbGTzf8vapX+VRgoR8TA4netJoDbc3kG6TwjB3Dt9m1gPdj2Ve0cI8SJ5
pncha/GwZXL/biFWuSmMRV4EhrUUknnbhTCq0Ps9Yj0Br8W9nWcChagqqals
lBBQSf340nVCGMrtR3J9CYTYCcO9BUKUHfwSIggiMJ5pY3es0RY5r2IjWw8Q
yK/1bXVMssX1x/ar56cQmL+s5lmwsy3qiiXTrPMIZDOZHwX/2CBSEqi+/if7
b5bZFX7aBn7xZ+6/qSSwMrOPQ7rbAAE19y43E+iU6rVZdgjgvCCoQP8jAZ8j
Nw7VeQjQlWHnYakkEFmq4ZdfNAfCy+2O0CWRcbRKGT5jDi5IHrZxbUnk1oyv
ImJmY/Z766hPziQ83QcrFzVaw8451DXKiwQnwJNn62yNaIPW1sxgEruvBWWu
OGmFNVecLkliSNw7OFgS0mcJi0WToVdTSXCbuwoTNllisftU5yUZien7ZQ0V
tyzwTLdXvvImiZnnbzJjRhYo3sOdHceQKOclDgVGmcP8sM4rzxck/Aaf3H/w
yAxpR1OOVvSQGNib5D9/qRmW6S3se6omQQkGHO5mmGJvQHVWogGF1MjqJ/Rn
E3QsSlU/mUuhfImBdt1WEwSOlm+uoCjIl1gnJyiMERL/+sNaCYXkuoz6edbG
KExxdDkQSsFEphAr440Q5bWr0TmWQnZnWFhbyyy4TumvP5NOQZ9dbqyYhY1r
BzPOF1BwaSf3Xc0zRI+bYsaqEgpRv20LOq82QM2jkvVJtRTSFLrd8p0GKBRb
JoS1UcgjegKTk/XBTYjqeNNLwd4xUVrto4dboq863yYoGMtSLby0dPGudEds
sSENbacffeqe8eFTxr3InUfjedkP1ZsLtVFbYlH+naYxUBZxYbE/Dwgz4Wdv
oGHcFW/1XTgTk+fEcx+E0cg/PsYzf8lFfW5IXE4cjW6rhKXirOnI+eVD6eRx
Gm7tGN0RqgX5QKFC5xyNEcNjC5qMNOFkKR5R3KZRHKcxuaRjGrReWI1OPaCx
/O90XtFtDt4e2/Gh5yUNF6GmblXTJOP67ymdqH4aZnppqwX7J5h3Ld9UOZM0
xG68xuhtE8yWUvmhbtYxMScD4D/BNGa5jbhM0WhoyTuwzX2CKd+Q3tvN+rDs
yrlLphPMqXrT167TRHhr0zBuX6NmvCpIRa+mCBed+aVOpmrmTlFstDtPhMad
WS7JfDXjIDXrz2c9nmfU0MxRM4Wh93d/Yu03btXxU7+KOWmlGSrTFkGjaqGu
AipmT17uhgG+CDs9vCOWR6oY6xOlDmf1RMj+ueXriXAVc2rPlsuDrCuv+Uvf
bFExPA+ljVhfBBN+mOzIahUzpuFuPsS6/nl0XZWJimlObOKuMxRhhPPVV4+v
YryC41IKWAuWJbwN5aiY6uXmk0OsE05Lv0z1KZkbY2GjBbNE+KNOK8m3U8kI
2zQPDrNuGjuuXdSmZM7evfppnZEIE/a6+Z8fKxn9XMleOWuHrTm2a6Bkfo0Z
ej/M+j+PxWSS
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.5], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV0GtUjAkcBvAxjcvM7HSv0XWmERUh6n3nTR2KiIMuJClqJrEy3RbZWdma
2bRaZcSqcYQ47myRDKLxPrFDKCpyzm7OafaSkKJdMjON7Lsf/uc5vw/P8+Hv
k567YgObxWItZ+7/1HarrtUrJAitWlmjNIXgjswvQLVZgsEP59kGxoO9bdUx
mRKcXMna6GAOQdR7d3X/RglsHWoDLzB+z9EtnZwuwV9l4252W0KweMZr46Ek
CfaqG5/N/RwCiyqer1oogTFLxBvLJrB2ikQWI5KgdEH/tv18AiaNeEphqw/k
5xXFC8UEqu7EPZ1a5IPvjoiSDgcT8J/d/Dgl2AeVqgVumkUEKmjNS9EfYoR5
xTl5pRCwCDW9soNiiKMrni7LIRCmecMiIsWoCGhsFRYTMKpsu9x7RLD5HH9F
rSUQW3Bxu2GRCLp13qnlFwgo6tnxVSe8MbT96fzZNIGy7/Vm2XhvZHs1DSg7
CRxoNs0NyfPC26vOJam9BKIjB5umt3pimJO4qsdMgLU6musT7Il5fz7sZwlI
bDyXrJmz1wOOSv9beh8SV78ZvLT2jTtejX7c7kaSGNfRW6Nc4Y5Rx08mlyUk
xmZpW27WuuFYj7Ghdh2JCUd/oYed3FAYOhryMo9EI3fnu6TsiehbynnXWEIi
fvDRrbsPhEiI3VEZeJjEwKaiRP9ZQowxTmJH1JIgRQMBDWWuoAKunR1sJrFL
cfuRdMgFdV8KnOZ2MXsz7XmGNS7wu1+vCHxFonqmp1qpc8a06HarzkpCbSi7
N9nTGTkJkgSjnRQuWl2UOd8J4e7r/j7tK0WFMS2tq9MRgo7xcl6oFHbIXnxx
jiO8XF6etFsmRXg3sflspQOuO9SKLsukyC6XJx8dscf+6rPyoa1SlOgEfdUZ
9shxdazo+FGKypBXSWq1HbqWbPi0rFoKv6k7VbdjbbGT99Y3s04KZ+0ut8Uc
AWqLU8rEd6XgBSXEGh7z4b1n9LryuRRPbvjeXlnDwwG1Q0fuaykGbmQem5HI
RcUswST2KNPvzff4LJmAtpzwMMKBQlXpMHfi83GozEgot5lCoc9DOStq31jI
lr54kDeHwrxufFyfyoGC1rYVLqfwj0PhtHYnG3zpD+P5p1Oo28YendkzBs9O
Owm25FMIvb+be+IyCxfjUqzJpRTCJTYCffsoLbha5ttzhILQtiRClGWl6069
c+RcphA1j9uaK7fSvsU/a9YwzsvbuxqJVrpaLuVdYtzSWZkjj7TSpd5FY5Lr
KezQnjly0tVKrz9k+/7SFQovxC0mv+YRemL59LYUHYXjwfz6INcR+oetit0N
Nym0ZuwLV/NHaFO8nQ33FgVTpVNLB2uEzg1qKExlHG/y6NnSb6HXDljyuU0U
2PpAgQ4Wmvx6T0aankLGopjMUIWF7k8+H8kHhYpvOz/8JLPQ6aHL9TLGTecS
Vb+vstC/CYeoa4xd+GnagggLfe8ZFSRvpnDvSa5B72Khj8e0eF+/w/yP9SHO
lm+hhdOzDn91l4JotvJFKstCa/j2rumMlQdV/355Y6YLWlYLBL9SOGXgFMUZ
zfTQmZHSdMbtw6W8E11melNJDecGY6ufoGrooZnuWb9AJTBQCFiz32c+zPSq
+X0j6Yz/A6VLX78=
          "]]},
        Annotation[#, "Charting`Private`Tag#3"]& ], 
       TagBox[
        {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.5], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzH041AcAB/BLVNzIec3rvaxIJe/c73e/CYnUhisvMXJiNnm30T3LuAtF
XidcT1JTrTfV8sRWLX5f9ihKL3rd4tmd2kWMyiR3brXbH9/n+3z++H65O7K2
fKHDYDA+0+b/lg1Jfm5L48G5sXT6TDofPSJHJ8lOHp7NDEXOaj2lvN0UmsqD
bKv7lYAMPgJfW0snUnjQYcmLhrR+rduxecUOHp5U8A0Ns/jYuPal4uA2HqTS
CcfsHD7UEiFTsoGHh+nCeO98PuIceKJQNg8F6+36eor4mKvmOBQOcBF5pvlx
fj0fjT3hD1YVcZFxWNh66xQfK92773zuwUW5JC+dvspHLV39gj3CgYvdnpTQ
u9p/y2qlqJ4Ds+Aeh8JnfAiqxxle/hyUOE2wQ97xoZAYPbKWs/FOU6x3iUkg
bHdrfm8QG2fiw9s67QmktekIG1vsoczXa0zyIFDxXadKtNgeiXZTfmeDCNR1
z/l6ZttB0R70e00MgWD/qWvOA7YY1y07bZxJgBEdrM/1sIXHM42vu5RAyunY
arLKBovEsUavGgi050z9FDdujeH3jjc3nSWwaFB5VLzFGtMmTp8GdxLQS5f1
XT1vhTq5yWL5IIElzefoWVMr5BKuZZZKAlf0C15ty1iG4c3eARMqAsKpW7/+
1m+JkLBzY/FGJCa/Kopa6WaJt/LIyBwuCW/2pNOlCguscRpTs71JlKR13fJ5
Y45jH86nZIWQuOJibNAbYw7bG8+74uNINLnYSsUdZmAH64SPZpOQ9lZcX2Fr
hqSIiFOsEhLmso5AVZ4pXK1rfJ4cJFGrSEh4dN8ECwaJdsF5EkuRsbGVNAHL
fNk7P5Cghrx2nmpgoZUlzx15SCKjMjG2ed4YpU1/tPPGSJR2GI42JRtjh0Xg
c515Eg2eY9uk0qXoD5FtKlwqgOOqAklXmBGyDezFh3gCmMlKrDbqGqKluOpP
oY8ABq4RYb13mDDZ78o8u0mAu5eXd209aoC90vXLW+IFmLycemRtlD5K3Nbl
e+Rq98o8m395S9CdmVmdUipAY9ms/rLHi1CevFfueUiAURuxW2CNHiI2G9kd
uyDAuiG8TdquiwS6n3OxW4BpVuHqe6YLMTORER/zWIAL3+i8d5EvQN+PG0TH
XwpA3Nin33KRgaPhVWGVGgEo3kLDznvv6QXtnbuMWRQsjUr92Oka+tgJborX
cgqB6/QHshI1tFVx78h+rbOzq6IRpaFrElPjFVr33W/ITPTX0AX2bREVKyh8
Kzt5+LiFho4+6Ld+xIHCMKdvzrF7nv6oMoFT5UThBw9mm6vFPJ3/dfPTv9ZS
GEiuoaTMefpvoX8U6UJhrsG0b5AxTye5KgdrtBbO2chzJ9R0+OSaftKVgk7n
GsMOqOnVX177pdaNQnJQaCqRpqYVsUP1lCeF2l33Z8pFajqKKDKu0/ra6SjJ
00g1fdvy48pRrc2ZCbLdfmr66sOdxXVeFK7fzertNFfT9aHqnDFvCtOMmXAj
pppmOh+Z/MSHAttdPLydoab3MANSD2gtrpf882FcRWf1lYt8+RRO9OoWhStU
9IuTzsMHtL43W2bQ8khFx5UORr/UWuNo2Pjmpop+kJT3wJeg4BTzPTcAKjok
wCqsXuv/AMdoWhI=
          "]]},
        Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJwVy3k41AkAxvEJyZh15BhnO2YKFWPun5R1FNHhmHIl1cjxrBC7m6NDjX0k
G+kQdpOk2vRssVSjw/F72Ua2yFVtrXbJJhtL0aSZMau1f7zP9/n88TJ3pmyK
06JQKAFz+7+l/dL6ukQWulfk17dmsNEqcVwm3cXCjzderVFksjEx3FkWmMDC
XhePHvt9bPi8s84ei2dh8ZLJsbwDbLzTkW2w38lChlE4MyibDX+XN4PfR7DA
eM0q6D/Khloqpkl9WUguuhutKGcjyoElCWSwQJt485nDPTaUhXYOBzuYSDk8
tnaa7oKS1uC+5YeY6BE3/LAu1gVL+S2PtgqY8Bxaf86y1gUnyMLXjJd2+C0k
KzdEiwO1ReGw5LQdkjVZR0yDOFhVOEoRedvBOZeZ5HmBg0Gp4RPrAQY+9uVo
jbznIGj/1XT5WgYkTv3P9Oy4SKzTEpdUfo7n23wvhKzjIj+rSSVZ8Dl6fqIr
X6ZwcapF6SFMXYSu5/cdqou58POeaGR32GJo7/r7Nc1cUML9qEyBLfYIhYrJ
V1zEX4ksXHnMBtaSt6cSDXm4+dXEz1Gj1mhLPqq/2JUH3Z7hisxN1pgqLjC0
3cbD/KTS9rvVVuBzJDkbcnnQK79GTptaYWroTG7jNR7uUA+8jUi2hHxBlTrm
KQ/iiYcNv/xqgQrDIr91n3gY//JQ2FKeBZSc13ap9nwQjPFlN/LpiG/VT+oM
5CMnsfmh66Q5NqeUrElK4+MOx1hfvsUcvrPzFP5lfJRxbLMzZWYImPWgR93j
I1ue32Zva4Y+y7/u1Y7yYV4q81GlmWL3pYjhVWYCnBjcseNJrwmMTWr+1PlC
ACMk+19daQLumV2xRjECuPeLdlUVL0RckXJrcIEAyQXRkeUzxrCsGh/ovS7A
YZnBSFmsMXrPtroXPROgWPh3RHa2ESq1E2hH5wnhuPyAtDnIEG9z0uNbHYUw
K82x8tcxgDgjVMATC6HPDQmSP6KBn1NW8DJDiK7bS5o3V+jD+puW5q5yIcZv
J5xzCaOC3nd7p6Jt7j+cZvMvSw8nAyyKIseFKMmbplo+1QXTzU/0kS7CiE0m
z+f4fNzSDa/t8RTBsx8fYrbroGOi89Z4nAhTCw86dZtq44Mfned1XISaPVqz
nIF5ONcgJx7LRHC7f4RaWUvBxoWh5pf7RXBnaRs0dc+Sxs9kcTU6BCwMD3sx
kjTkpjtZq5XLCfh4UjtSojWkZ7rc7aITgdTUY+EI05DOAgNeoDOB9t7i3dHe
GnJB9VnGJTaBfaWXz16ka8jG8w2aIC6BF3btSseWGdIhT1VfJSJwXkCr49Jn
SHVYmlO4F4GO2OPu2bQZcsS0iaXlTUBZbNreQ5khH3frWFfPWay0Gfh6TE3W
rD+tp72GgFaTs4EMajLG48ZwjS+B2LWBCW6JarLTfrJCdwOBExm9iu8karJh
aEVp3Zwbr4RJfw9Vk1cqpIVRGwmY03aU7vdSk99aGWddDyDQ1pUibzJXk64G
nMjtwQSmKIpgQ5qaXPIgXUwVE2DwM19sp6hJkyPN/jfnnHla+v7TqIr8hxLo
qr+ZwCW5zqHgQRX5vKnYRTbn7uk8/conKrJt3x/2khACGkeDkskHKvKmq/0i
WiiBZVtOMldDRVYqkszq5/wfrkZbsA==
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJwVzHk01AkAB/AJTY1x5j5qmDaiS/kdU5HUhN6UozaEh+4k0aK1pQyPVc/m
KqZMJdt2bAepZh/C70uxKpUj1UsvdkuuHCkyM2J/+8f3fd/nfd/72m6P3rRL
g8PhbGTzf8vapX+VRgoR8TA4netJoDbc3kG6TwjB3Dt9m1gPdj2Ve0cI8SJ5
pncha/GwZXL/biFWuSmMRV4EhrUUknnbhTCq0Ps9Yj0Br8W9nWcChagqqals
lBBQSf340nVCGMrtR3J9CYTYCcO9BUKUHfwSIggiMJ5pY3es0RY5r2IjWw8Q
yK/1bXVMssX1x/ar56cQmL+s5lmwsy3qiiXTrPMIZDOZHwX/2CBSEqi+/if7
b5bZFX7aBn7xZ+6/qSSwMrOPQ7rbAAE19y43E+iU6rVZdgjgvCCoQP8jAZ8j
Nw7VeQjQlWHnYakkEFmq4ZdfNAfCy+2O0CWRcbRKGT5jDi5IHrZxbUnk1oyv
ImJmY/Z766hPziQ83QcrFzVaw8451DXKiwQnwJNn62yNaIPW1sxgEruvBWWu
OGmFNVecLkliSNw7OFgS0mcJi0WToVdTSXCbuwoTNllisftU5yUZien7ZQ0V
tyzwTLdXvvImiZnnbzJjRhYo3sOdHceQKOclDgVGmcP8sM4rzxck/Aaf3H/w
yAxpR1OOVvSQGNib5D9/qRmW6S3se6omQQkGHO5mmGJvQHVWogGF1MjqJ/Rn
E3QsSlU/mUuhfImBdt1WEwSOlm+uoCjIl1gnJyiMERL/+sNaCYXkuoz6edbG
KExxdDkQSsFEphAr440Q5bWr0TmWQnZnWFhbyyy4TumvP5NOQZ9dbqyYhY1r
BzPOF1BwaSf3Xc0zRI+bYsaqEgpRv20LOq82QM2jkvVJtRTSFLrd8p0GKBRb
JoS1UcgjegKTk/XBTYjqeNNLwd4xUVrto4dboq863yYoGMtSLby0dPGudEds
sSENbacffeqe8eFTxr3InUfjedkP1ZsLtVFbYlH+naYxUBZxYbE/Dwgz4Wdv
oGHcFW/1XTgTk+fEcx+E0cg/PsYzf8lFfW5IXE4cjW6rhKXirOnI+eVD6eRx
Gm7tGN0RqgX5QKFC5xyNEcNjC5qMNOFkKR5R3KZRHKcxuaRjGrReWI1OPaCx
/O90XtFtDt4e2/Gh5yUNF6GmblXTJOP67ymdqH4aZnppqwX7J5h3Ld9UOZM0
xG68xuhtE8yWUvmhbtYxMScD4D/BNGa5jbhM0WhoyTuwzX2CKd+Q3tvN+rDs
yrlLphPMqXrT167TRHhr0zBuX6NmvCpIRa+mCBed+aVOpmrmTlFstDtPhMad
WS7JfDXjIDXrz2c9nmfU0MxRM4Wh93d/Yu03btXxU7+KOWmlGSrTFkGjaqGu
AipmT17uhgG+CDs9vCOWR6oY6xOlDmf1RMj+ueXriXAVc2rPlsuDrCuv+Uvf
bFExPA+ljVhfBBN+mOzIahUzpuFuPsS6/nl0XZWJimlObOKuMxRhhPPVV4+v
YryC41IKWAuWJbwN5aiY6uXmk0OsE05Lv0z1KZkbY2GjBbNE+KNOK8m3U8kI
2zQPDrNuGjuuXdSmZM7evfppnZEIE/a6+Z8fKxn9XMleOWuHrTm2a6Bkfo0Z
ej/M+j+PxWSS
              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[1, 0, 0]], 
             Line[CompressedData["
1:eJwV0GtUjAkcBvAxjcvM7HSv0XWmERUh6n3nTR2KiIMuJClqJrEy3RbZWdma
2bRaZcSqcYQ47myRDKLxPrFDKCpyzm7OafaSkKJdMjON7Lsf/uc5vw/P8+Hv
k567YgObxWItZ+7/1HarrtUrJAitWlmjNIXgjswvQLVZgsEP59kGxoO9bdUx
mRKcXMna6GAOQdR7d3X/RglsHWoDLzB+z9EtnZwuwV9l4252W0KweMZr46Ek
CfaqG5/N/RwCiyqer1oogTFLxBvLJrB2ikQWI5KgdEH/tv18AiaNeEphqw/k
5xXFC8UEqu7EPZ1a5IPvjoiSDgcT8J/d/Dgl2AeVqgVumkUEKmjNS9EfYoR5
xTl5pRCwCDW9soNiiKMrni7LIRCmecMiIsWoCGhsFRYTMKpsu9x7RLD5HH9F
rSUQW3Bxu2GRCLp13qnlFwgo6tnxVSe8MbT96fzZNIGy7/Vm2XhvZHs1DSg7
CRxoNs0NyfPC26vOJam9BKIjB5umt3pimJO4qsdMgLU6musT7Il5fz7sZwlI
bDyXrJmz1wOOSv9beh8SV78ZvLT2jTtejX7c7kaSGNfRW6Nc4Y5Rx08mlyUk
xmZpW27WuuFYj7Ghdh2JCUd/oYed3FAYOhryMo9EI3fnu6TsiehbynnXWEIi
fvDRrbsPhEiI3VEZeJjEwKaiRP9ZQowxTmJH1JIgRQMBDWWuoAKunR1sJrFL
cfuRdMgFdV8KnOZ2MXsz7XmGNS7wu1+vCHxFonqmp1qpc8a06HarzkpCbSi7
N9nTGTkJkgSjnRQuWl2UOd8J4e7r/j7tK0WFMS2tq9MRgo7xcl6oFHbIXnxx
jiO8XF6etFsmRXg3sflspQOuO9SKLsukyC6XJx8dscf+6rPyoa1SlOgEfdUZ
9shxdazo+FGKypBXSWq1HbqWbPi0rFoKv6k7VbdjbbGT99Y3s04KZ+0ut8Uc
AWqLU8rEd6XgBSXEGh7z4b1n9LryuRRPbvjeXlnDwwG1Q0fuaykGbmQem5HI
RcUswST2KNPvzff4LJmAtpzwMMKBQlXpMHfi83GozEgot5lCoc9DOStq31jI
lr54kDeHwrxufFyfyoGC1rYVLqfwj0PhtHYnG3zpD+P5p1Oo28YendkzBs9O
Owm25FMIvb+be+IyCxfjUqzJpRTCJTYCffsoLbha5ttzhILQtiRClGWl6069
c+RcphA1j9uaK7fSvsU/a9YwzsvbuxqJVrpaLuVdYtzSWZkjj7TSpd5FY5Lr
KezQnjly0tVKrz9k+/7SFQovxC0mv+YRemL59LYUHYXjwfz6INcR+oetit0N
Nym0ZuwLV/NHaFO8nQ33FgVTpVNLB2uEzg1qKExlHG/y6NnSb6HXDljyuU0U
2PpAgQ4Wmvx6T0aankLGopjMUIWF7k8+H8kHhYpvOz/8JLPQ6aHL9TLGTecS
Vb+vstC/CYeoa4xd+GnagggLfe8ZFSRvpnDvSa5B72Khj8e0eF+/w/yP9SHO
lm+hhdOzDn91l4JotvJFKstCa/j2rumMlQdV/355Y6YLWlYLBL9SOGXgFMUZ
zfTQmZHSdMbtw6W8E11melNJDecGY6ufoGrooZnuWb9AJTBQCFiz32c+zPSq
+X0j6Yz/A6VLX78=
              "]]}, "Charting`Private`Tag#3"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              Dashing[{Small, Small}], 
              RGBColor[0.5, 0, 0.5]], 
             Line[CompressedData["
1:eJwVzH041AcAB/BLVNzIec3rvaxIJe/c73e/CYnUhisvMXJiNnm30T3LuAtF
XidcT1JTrTfV8sRWLX5f9ihKL3rd4tmd2kWMyiR3brXbH9/n+3z++H65O7K2
fKHDYDA+0+b/lg1Jfm5L48G5sXT6TDofPSJHJ8lOHp7NDEXOaj2lvN0UmsqD
bKv7lYAMPgJfW0snUnjQYcmLhrR+rduxecUOHp5U8A0Ns/jYuPal4uA2HqTS
CcfsHD7UEiFTsoGHh+nCeO98PuIceKJQNg8F6+36eor4mKvmOBQOcBF5pvlx
fj0fjT3hD1YVcZFxWNh66xQfK92773zuwUW5JC+dvspHLV39gj3CgYvdnpTQ
u9p/y2qlqJ4Ds+Aeh8JnfAiqxxle/hyUOE2wQ97xoZAYPbKWs/FOU6x3iUkg
bHdrfm8QG2fiw9s67QmktekIG1vsoczXa0zyIFDxXadKtNgeiXZTfmeDCNR1
z/l6ZttB0R70e00MgWD/qWvOA7YY1y07bZxJgBEdrM/1sIXHM42vu5RAyunY
arLKBovEsUavGgi050z9FDdujeH3jjc3nSWwaFB5VLzFGtMmTp8GdxLQS5f1
XT1vhTq5yWL5IIElzefoWVMr5BKuZZZKAlf0C15ty1iG4c3eARMqAsKpW7/+
1m+JkLBzY/FGJCa/Kopa6WaJt/LIyBwuCW/2pNOlCguscRpTs71JlKR13fJ5
Y45jH86nZIWQuOJibNAbYw7bG8+74uNINLnYSsUdZmAH64SPZpOQ9lZcX2Fr
hqSIiFOsEhLmso5AVZ4pXK1rfJ4cJFGrSEh4dN8ECwaJdsF5EkuRsbGVNAHL
fNk7P5Cghrx2nmpgoZUlzx15SCKjMjG2ed4YpU1/tPPGSJR2GI42JRtjh0Xg
c515Eg2eY9uk0qXoD5FtKlwqgOOqAklXmBGyDezFh3gCmMlKrDbqGqKluOpP
oY8ABq4RYb13mDDZ78o8u0mAu5eXd209aoC90vXLW+IFmLycemRtlD5K3Nbl
e+Rq98o8m395S9CdmVmdUipAY9ms/rLHi1CevFfueUiAURuxW2CNHiI2G9kd
uyDAuiG8TdquiwS6n3OxW4BpVuHqe6YLMTORER/zWIAL3+i8d5EvQN+PG0TH
XwpA3Nin33KRgaPhVWGVGgEo3kLDznvv6QXtnbuMWRQsjUr92Oka+tgJborX
cgqB6/QHshI1tFVx78h+rbOzq6IRpaFrElPjFVr33W/ITPTX0AX2bREVKyh8
Kzt5+LiFho4+6Ld+xIHCMKdvzrF7nv6oMoFT5UThBw9mm6vFPJ3/dfPTv9ZS
GEiuoaTMefpvoX8U6UJhrsG0b5AxTye5KgdrtBbO2chzJ9R0+OSaftKVgk7n
GsMOqOnVX177pdaNQnJQaCqRpqYVsUP1lCeF2l33Z8pFajqKKDKu0/ra6SjJ
00g1fdvy48pRrc2ZCbLdfmr66sOdxXVeFK7fzertNFfT9aHqnDFvCtOMmXAj
pppmOh+Z/MSHAttdPLydoab3MANSD2gtrpf882FcRWf1lYt8+RRO9OoWhStU
9IuTzsMHtL43W2bQ8khFx5UORr/UWuNo2Pjmpop+kJT3wJeg4BTzPTcAKjok
wCqsXuv/AMdoWhI=
              "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-Log[10000], -
              Log[5]}, {-28.22491926542924, -14.733907417769302`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-9.210340371976162, -28.224919265429175`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              Dashing[{Small, Small}], 
              RGBColor[0.5, 0, 0.5]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[1, 0, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[0, 0, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Exp[#]& )[
                Part[#, 1]], 
               (Exp[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-Log[10000], -
             Log[5]}, {-28.22491926542924, -14.733907417769302`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {-9.210340371976162, -28.224919265429175`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             Dashing[{Small, Small}], 
             RGBColor[0.5, 0, 0.5]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             RGBColor[0, 0, 1]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[1.5], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Exp[#]& )[
               Part[#, 1]], 
              (Exp[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
          "Primitives" -> {}, "GCFlag" -> False|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          GrayLevel[0]], 
         Line[CompressedData["
1:eJwVy3k41AkAxvEJyZh15BhnO2YKFWPun5R1FNHhmHIl1cjxrBC7m6NDjX0k
G+kQdpOk2vRssVSjw/F72Ua2yFVtrXbJJhtL0aSZMau1f7zP9/n88TJ3pmyK
06JQKAFz+7+l/dL6ukQWulfk17dmsNEqcVwm3cXCjzderVFksjEx3FkWmMDC
XhePHvt9bPi8s84ei2dh8ZLJsbwDbLzTkW2w38lChlE4MyibDX+XN4PfR7DA
eM0q6D/Khloqpkl9WUguuhutKGcjyoElCWSwQJt485nDPTaUhXYOBzuYSDk8
tnaa7oKS1uC+5YeY6BE3/LAu1gVL+S2PtgqY8Bxaf86y1gUnyMLXjJd2+C0k
KzdEiwO1ReGw5LQdkjVZR0yDOFhVOEoRedvBOZeZ5HmBg0Gp4RPrAQY+9uVo
jbznIGj/1XT5WgYkTv3P9Oy4SKzTEpdUfo7n23wvhKzjIj+rSSVZ8Dl6fqIr
X6ZwcapF6SFMXYSu5/cdqou58POeaGR32GJo7/r7Nc1cUML9qEyBLfYIhYrJ
V1zEX4ksXHnMBtaSt6cSDXm4+dXEz1Gj1mhLPqq/2JUH3Z7hisxN1pgqLjC0
3cbD/KTS9rvVVuBzJDkbcnnQK79GTptaYWroTG7jNR7uUA+8jUi2hHxBlTrm
KQ/iiYcNv/xqgQrDIr91n3gY//JQ2FKeBZSc13ap9nwQjPFlN/LpiG/VT+oM
5CMnsfmh66Q5NqeUrElK4+MOx1hfvsUcvrPzFP5lfJRxbLMzZWYImPWgR93j
I1ue32Zva4Y+y7/u1Y7yYV4q81GlmWL3pYjhVWYCnBjcseNJrwmMTWr+1PlC
ACMk+19daQLumV2xRjECuPeLdlUVL0RckXJrcIEAyQXRkeUzxrCsGh/ovS7A
YZnBSFmsMXrPtroXPROgWPh3RHa2ESq1E2hH5wnhuPyAtDnIEG9z0uNbHYUw
K82x8tcxgDgjVMATC6HPDQmSP6KBn1NW8DJDiK7bS5o3V+jD+puW5q5yIcZv
J5xzCaOC3nd7p6Jt7j+cZvMvSw8nAyyKIseFKMmbplo+1QXTzU/0kS7CiE0m
z+f4fNzSDa/t8RTBsx8fYrbroGOi89Z4nAhTCw86dZtq44Mfned1XISaPVqz
nIF5ONcgJx7LRHC7f4RaWUvBxoWh5pf7RXBnaRs0dc+Sxs9kcTU6BCwMD3sx
kjTkpjtZq5XLCfh4UjtSojWkZ7rc7aITgdTUY+EI05DOAgNeoDOB9t7i3dHe
GnJB9VnGJTaBfaWXz16ka8jG8w2aIC6BF3btSseWGdIhT1VfJSJwXkCr49Jn
SHVYmlO4F4GO2OPu2bQZcsS0iaXlTUBZbNreQ5khH3frWFfPWay0Gfh6TE3W
rD+tp72GgFaTs4EMajLG48ZwjS+B2LWBCW6JarLTfrJCdwOBExm9iu8karJh
aEVp3Zwbr4RJfw9Vk1cqpIVRGwmY03aU7vdSk99aGWddDyDQ1pUibzJXk64G
nMjtwQSmKIpgQ5qaXPIgXUwVE2DwM19sp6hJkyPN/jfnnHla+v7TqIr8hxLo
qr+ZwCW5zqHgQRX5vKnYRTbn7uk8/conKrJt3x/2khACGkeDkskHKvKmq/0i
WiiBZVtOMldDRVYqkszq5/wfrkZbsA==
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwVzHk01AkAB/AJTY1x5j5qmDaiS/kdU5HUhN6UozaEh+4k0aK1pQyPVc/m
KqZMJdt2bAepZh/C70uxKpUj1UsvdkuuHCkyM2J/+8f3fd/nfd/72m6P3rRL
g8PhbGTzf8vapX+VRgoR8TA4netJoDbc3kG6TwjB3Dt9m1gPdj2Ve0cI8SJ5
pncha/GwZXL/biFWuSmMRV4EhrUUknnbhTCq0Ps9Yj0Br8W9nWcChagqqals
lBBQSf340nVCGMrtR3J9CYTYCcO9BUKUHfwSIggiMJ5pY3es0RY5r2IjWw8Q
yK/1bXVMssX1x/ar56cQmL+s5lmwsy3qiiXTrPMIZDOZHwX/2CBSEqi+/if7
b5bZFX7aBn7xZ+6/qSSwMrOPQ7rbAAE19y43E+iU6rVZdgjgvCCoQP8jAZ8j
Nw7VeQjQlWHnYakkEFmq4ZdfNAfCy+2O0CWRcbRKGT5jDi5IHrZxbUnk1oyv
ImJmY/Z766hPziQ83QcrFzVaw8451DXKiwQnwJNn62yNaIPW1sxgEruvBWWu
OGmFNVecLkliSNw7OFgS0mcJi0WToVdTSXCbuwoTNllisftU5yUZien7ZQ0V
tyzwTLdXvvImiZnnbzJjRhYo3sOdHceQKOclDgVGmcP8sM4rzxck/Aaf3H/w
yAxpR1OOVvSQGNib5D9/qRmW6S3se6omQQkGHO5mmGJvQHVWogGF1MjqJ/Rn
E3QsSlU/mUuhfImBdt1WEwSOlm+uoCjIl1gnJyiMERL/+sNaCYXkuoz6edbG
KExxdDkQSsFEphAr440Q5bWr0TmWQnZnWFhbyyy4TumvP5NOQZ9dbqyYhY1r
BzPOF1BwaSf3Xc0zRI+bYsaqEgpRv20LOq82QM2jkvVJtRTSFLrd8p0GKBRb
JoS1UcgjegKTk/XBTYjqeNNLwd4xUVrto4dboq863yYoGMtSLby0dPGudEds
sSENbacffeqe8eFTxr3InUfjedkP1ZsLtVFbYlH+naYxUBZxYbE/Dwgz4Wdv
oGHcFW/1XTgTk+fEcx+E0cg/PsYzf8lFfW5IXE4cjW6rhKXirOnI+eVD6eRx
Gm7tGN0RqgX5QKFC5xyNEcNjC5qMNOFkKR5R3KZRHKcxuaRjGrReWI1OPaCx
/O90XtFtDt4e2/Gh5yUNF6GmblXTJOP67ymdqH4aZnppqwX7J5h3Ld9UOZM0
xG68xuhtE8yWUvmhbtYxMScD4D/BNGa5jbhM0WhoyTuwzX2CKd+Q3tvN+rDs
yrlLphPMqXrT167TRHhr0zBuX6NmvCpIRa+mCBed+aVOpmrmTlFstDtPhMad
WS7JfDXjIDXrz2c9nmfU0MxRM4Wh93d/Yu03btXxU7+KOWmlGSrTFkGjaqGu
AipmT17uhgG+CDs9vCOWR6oY6xOlDmf1RMj+ueXriXAVc2rPlsuDrCuv+Uvf
bFExPA+ljVhfBBN+mOzIahUzpuFuPsS6/nl0XZWJimlObOKuMxRhhPPVV4+v
YryC41IKWAuWJbwN5aiY6uXmk0OsE05Lv0z1KZkbY2GjBbNE+KNOK8m3U8kI
2zQPDrNuGjuuXdSmZM7evfppnZEIE/a6+Z8fKxn9XMleOWuHrTm2a6Bkfo0Z
ej/M+j+PxWSS
          "]]}, "Charting`Private`Tag#2"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJwV0GtUjAkcBvAxjcvM7HSv0XWmERUh6n3nTR2KiIMuJClqJrEy3RbZWdma
2bRaZcSqcYQ47myRDKLxPrFDKCpyzm7OafaSkKJdMjON7Lsf/uc5vw/P8+Hv
k567YgObxWItZ+7/1HarrtUrJAitWlmjNIXgjswvQLVZgsEP59kGxoO9bdUx
mRKcXMna6GAOQdR7d3X/RglsHWoDLzB+z9EtnZwuwV9l4252W0KweMZr46Ek
CfaqG5/N/RwCiyqer1oogTFLxBvLJrB2ikQWI5KgdEH/tv18AiaNeEphqw/k
5xXFC8UEqu7EPZ1a5IPvjoiSDgcT8J/d/Dgl2AeVqgVumkUEKmjNS9EfYoR5
xTl5pRCwCDW9soNiiKMrni7LIRCmecMiIsWoCGhsFRYTMKpsu9x7RLD5HH9F
rSUQW3Bxu2GRCLp13qnlFwgo6tnxVSe8MbT96fzZNIGy7/Vm2XhvZHs1DSg7
CRxoNs0NyfPC26vOJam9BKIjB5umt3pimJO4qsdMgLU6musT7Il5fz7sZwlI
bDyXrJmz1wOOSv9beh8SV78ZvLT2jTtejX7c7kaSGNfRW6Nc4Y5Rx08mlyUk
xmZpW27WuuFYj7Ghdh2JCUd/oYed3FAYOhryMo9EI3fnu6TsiehbynnXWEIi
fvDRrbsPhEiI3VEZeJjEwKaiRP9ZQowxTmJH1JIgRQMBDWWuoAKunR1sJrFL
cfuRdMgFdV8KnOZ2MXsz7XmGNS7wu1+vCHxFonqmp1qpc8a06HarzkpCbSi7
N9nTGTkJkgSjnRQuWl2UOd8J4e7r/j7tK0WFMS2tq9MRgo7xcl6oFHbIXnxx
jiO8XF6etFsmRXg3sflspQOuO9SKLsukyC6XJx8dscf+6rPyoa1SlOgEfdUZ
9shxdazo+FGKypBXSWq1HbqWbPi0rFoKv6k7VbdjbbGT99Y3s04KZ+0ut8Uc
AWqLU8rEd6XgBSXEGh7z4b1n9LryuRRPbvjeXlnDwwG1Q0fuaykGbmQem5HI
RcUswST2KNPvzff4LJmAtpzwMMKBQlXpMHfi83GozEgot5lCoc9DOStq31jI
lr54kDeHwrxufFyfyoGC1rYVLqfwj0PhtHYnG3zpD+P5p1Oo28YendkzBs9O
Owm25FMIvb+be+IyCxfjUqzJpRTCJTYCffsoLbha5ttzhILQtiRClGWl6069
c+RcphA1j9uaK7fSvsU/a9YwzsvbuxqJVrpaLuVdYtzSWZkjj7TSpd5FY5Lr
KezQnjly0tVKrz9k+/7SFQovxC0mv+YRemL59LYUHYXjwfz6INcR+oetit0N
Nym0ZuwLV/NHaFO8nQ33FgVTpVNLB2uEzg1qKExlHG/y6NnSb6HXDljyuU0U
2PpAgQ4Wmvx6T0aankLGopjMUIWF7k8+H8kHhYpvOz/8JLPQ6aHL9TLGTecS
Vb+vstC/CYeoa4xd+GnagggLfe8ZFSRvpnDvSa5B72Khj8e0eF+/w/yP9SHO
lm+hhdOzDn91l4JotvJFKstCa/j2rumMlQdV/355Y6YLWlYLBL9SOGXgFMUZ
zfTQmZHSdMbtw6W8E11melNJDecGY6ufoGrooZnuWb9AJTBQCFiz32c+zPSq
+X0j6Yz/A6VLX78=
          "]]}, "Charting`Private`Tag#3"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          Dashing[{Small, Small}], 
          RGBColor[0.5, 0, 0.5]], 
         Line[CompressedData["
1:eJwVzH041AcAB/BLVNzIec3rvaxIJe/c73e/CYnUhisvMXJiNnm30T3LuAtF
XidcT1JTrTfV8sRWLX5f9ihKL3rd4tmd2kWMyiR3brXbH9/n+3z++H65O7K2
fKHDYDA+0+b/lg1Jfm5L48G5sXT6TDofPSJHJ8lOHp7NDEXOaj2lvN0UmsqD
bKv7lYAMPgJfW0snUnjQYcmLhrR+rduxecUOHp5U8A0Ns/jYuPal4uA2HqTS
CcfsHD7UEiFTsoGHh+nCeO98PuIceKJQNg8F6+36eor4mKvmOBQOcBF5pvlx
fj0fjT3hD1YVcZFxWNh66xQfK92773zuwUW5JC+dvspHLV39gj3CgYvdnpTQ
u9p/y2qlqJ4Ds+Aeh8JnfAiqxxle/hyUOE2wQ97xoZAYPbKWs/FOU6x3iUkg
bHdrfm8QG2fiw9s67QmktekIG1vsoczXa0zyIFDxXadKtNgeiXZTfmeDCNR1
z/l6ZttB0R70e00MgWD/qWvOA7YY1y07bZxJgBEdrM/1sIXHM42vu5RAyunY
arLKBovEsUavGgi050z9FDdujeH3jjc3nSWwaFB5VLzFGtMmTp8GdxLQS5f1
XT1vhTq5yWL5IIElzefoWVMr5BKuZZZKAlf0C15ty1iG4c3eARMqAsKpW7/+
1m+JkLBzY/FGJCa/Kopa6WaJt/LIyBwuCW/2pNOlCguscRpTs71JlKR13fJ5
Y45jH86nZIWQuOJibNAbYw7bG8+74uNINLnYSsUdZmAH64SPZpOQ9lZcX2Fr
hqSIiFOsEhLmso5AVZ4pXK1rfJ4cJFGrSEh4dN8ECwaJdsF5EkuRsbGVNAHL
fNk7P5Cghrx2nmpgoZUlzx15SCKjMjG2ed4YpU1/tPPGSJR2GI42JRtjh0Xg
c515Eg2eY9uk0qXoD5FtKlwqgOOqAklXmBGyDezFh3gCmMlKrDbqGqKluOpP
oY8ABq4RYb13mDDZ78o8u0mAu5eXd209aoC90vXLW+IFmLycemRtlD5K3Nbl
e+Rq98o8m395S9CdmVmdUipAY9ms/rLHi1CevFfueUiAURuxW2CNHiI2G9kd
uyDAuiG8TdquiwS6n3OxW4BpVuHqe6YLMTORER/zWIAL3+i8d5EvQN+PG0TH
XwpA3Nin33KRgaPhVWGVGgEo3kLDznvv6QXtnbuMWRQsjUr92Oka+tgJborX
cgqB6/QHshI1tFVx78h+rbOzq6IRpaFrElPjFVr33W/ITPTX0AX2bREVKyh8
Kzt5+LiFho4+6Ld+xIHCMKdvzrF7nv6oMoFT5UThBw9mm6vFPJ3/dfPTv9ZS
GEiuoaTMefpvoX8U6UJhrsG0b5AxTye5KgdrtBbO2chzJ9R0+OSaftKVgk7n
GsMOqOnVX177pdaNQnJQaCqRpqYVsUP1lCeF2l33Z8pFajqKKDKu0/ra6SjJ
00g1fdvy48pRrc2ZCbLdfmr66sOdxXVeFK7fzertNFfT9aHqnDFvCtOMmXAj
pppmOh+Z/MSHAttdPLydoab3MANSD2gtrpf882FcRWf1lYt8+RRO9OoWhStU
9IuTzsMHtL43W2bQ8khFx5UORr/UWuNo2Pjmpop+kJT3wJeg4BTzPTcAKjok
wCqsXuv/AMdoWhI=
          "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-Log[10000], -
          Log[5]}, {-28.22491926542924, -14.733907417769302`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {-9.210340371976162, -28.224919265429175`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          Dashing[{Small, Small}], 
          RGBColor[0.5, 0, 0.5]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[1, 0, 0]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          RGBColor[0, 0, 1]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.5], 
          GrayLevel[0]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Exp[#]& )[
            Part[#, 1]], 
           (Exp[#]& )[
            Part[#, 2]]}& ), "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Gamma]d\\)]\\) (eV)\"", HoldForm],
      TraditionalForm], 
    FormBox[
     TagBox["\[CurlyEpsilon]", HoldForm], TraditionalForm]},
  AxesOrigin->{-9.210340371976162, -28.224919265429175`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->
   NCache[{{-Log[10000], -
      Log[5]}, {-28.22491926542924, -14.733907417769302`}}, \
{{-9.210340371976184, -1.6094379124341003`}, {-28.22491926542924, \
-14.733907417769302`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{
  3.9889951827488136`*^9, {3.988995244488323*^9, 3.9889952522880135`*^9}, 
   3.988995308257864*^9, {3.988995375120079*^9, 3.9889954111776505`*^9}, 
   3.9889957355899754`*^9, 3.9889959489451847`*^9, 3.989051944683565*^9, {
   3.9890574365301247`*^9, 3.989057480167343*^9}, 3.9890575834024086`*^9, 
   3.9891417808784027`*^9, 3.9891418495281544`*^9, 3.9891725436825676`*^9, {
   3.9891726723159275`*^9, 3.989172693526991*^9}, {3.989238620827944*^9, 
   3.9892386510593796`*^9}, {3.9892387075760136`*^9, 3.989238734145689*^9}, {
   3.989238887842249*^9, 3.9892389490302505`*^9}, 3.98924070091638*^9, 
   3.9892412913000374`*^9, 3.9892413491926384`*^9, {3.989241538962866*^9, 
   3.9892415774135094`*^9}, 3.9892434130405655`*^9, 3.989253012032402*^9, 
   3.9892536592844353`*^9, 3.989253710777403*^9, {3.9892541312045517`*^9, 
   3.989254140311676*^9}, 3.9892541728656883`*^9, 3.9892552386929417`*^9, 
   3.9892553437806168`*^9, 3.9892553977781544`*^9, 3.989255447082567*^9, 
   3.9892556231501675`*^9, 3.9892566162013416`*^9, 3.989256907346342*^9, {
   3.9892569907906094`*^9, 3.989257013745674*^9}, 3.989257100373457*^9, {
   3.989312323765852*^9, 3.9893123551301765`*^9}, 3.9893156311201496`*^9, 
   3.989315716120384*^9, 3.9893157471412125`*^9, 3.9893404573890266`*^9, 
   3.9894214895193863`*^9, 3.989421540108963*^9, 3.9894216510251255`*^9, 
   3.989424484454687*^9, 3.9894262357746143`*^9, 3.9895048123632126`*^9, {
   3.9895048675276985`*^9, 3.989504905346781*^9}, {3.989571761966175*^9, 
   3.9895717871969013`*^9}, 3.9895718227306004`*^9, 3.9895720108194275`*^9, 
   3.9895720450345764`*^9, 3.989572155444647*^9, 3.989573382444851*^9, 
   3.9895734217266445`*^9, {3.9895736288654537`*^9, 3.9895736486115646`*^9}, 
   3.9895821815471*^9, 3.9895822414823723`*^9, 3.989582742240576*^9, 
   3.9895828356034355`*^9, 3.989584648927744*^9, 3.989588464013115*^9, 
   3.989588536622486*^9, 3.989588584079382*^9, 3.9895887059245224`*^9, 
   3.989588830626833*^9, 3.9895908574588413`*^9, {3.9895908883071003`*^9, 
   3.9895909080804806`*^9}, {3.989591556101946*^9, 3.989591618635483*^9}, 
   3.9895987129811096`*^9, {3.989598942852003*^9, 3.9895989469227734`*^9}, 
   3.9896005231366615`*^9, 3.989600635360756*^9, 3.9896007263036346`*^9, 
   3.989600761655737*^9, 3.989600900968996*^9, 3.9899459840928764`*^9, 
   3.990100796367174*^9, 3.990102113800253*^9, 3.990281948928879*^9, 
   3.9902824764090557`*^9, 3.9904565923848457`*^9, {3.990456759555704*^9, 
   3.9904567874697113`*^9}, 3.9904568310296364`*^9, {3.9904568900359726`*^9, 
   3.990456912098976*^9}, 3.9904569654689064`*^9, 3.990457015730255*^9, {
   3.9904570605604057`*^9, 3.990457078069933*^9}, 3.9904571101381416`*^9, 
   3.990457220145235*^9, 3.9905327776570797`*^9, 3.9905328498709297`*^9, 
   3.990533905839657*^9, 3.9905339675861454`*^9, {3.9905342447423363`*^9, 
   3.9905342602491703`*^9}, {3.9905346593295*^9, 3.9905346878602505`*^9}, 
   3.9905351224873314`*^9, 3.990536257109236*^9, 3.9905491800195236`*^9, 
   3.990549231629051*^9, 3.9905492657552586`*^9, 3.990635532343977*^9, 
   3.9906360211775703`*^9, {3.990637030399004*^9, 3.9906370604515057`*^9}, 
   3.990706752300686*^9, 3.990706811656147*^9, 3.990706849542782*^9, 
   3.9907076687302246`*^9, 3.990707757194538*^9, 3.990714419395836*^9, 
   3.990714620501192*^9, 3.990714720430559*^9, {3.990714963086384*^9, 
   3.9907149790117493`*^9}, 3.990715066344469*^9, 3.9907178042969666`*^9, 
   3.990717846399872*^9, 3.9907180054090633`*^9, 3.9907182485252857`*^9, 
   3.990719243566923*^9, {3.9912266867509575`*^9, 3.991226704875389*^9}, 
   3.991241667431875*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7d077b34-924a-b041-aeca-f1648d1e7bb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"background", "=", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lowerBoundary", "[", "x", "]"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "7"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "4"}]}], ",", "0.2"}], "}"}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "->", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"LightGray", ",", 
        RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"None", ",", "None"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "4"}]}], ",", "0.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"10", "^", 
           RowBox[{"-", "13"}]}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "7"}]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRangePadding", "->", "0"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"Axes", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "->", "200"}], ",", 
     RowBox[{"MaxRecursion", "->", "4"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(\[Gamma]d\)]\) (eV)\>\"", ",",
         " ", "\[CurlyEpsilon]"}], "}"}]}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Final", " ", "Plot"}], "*)"}], 
  RowBox[{"finalplot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"background", ",", "geoconst", ",", 
     RowBox[{"Epilog", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           
           RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(p\)]\) = 5.0 \
eV\>\"", ",", "10", ",", "Black", ",", 
            RowBox[{"Background", "->", "LightGray"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.88", ",", "0.88"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Earth Core Cooling\>\"", ",", "8", ",", "Black", ",", 
            RowBox[{"Background", "->", "LightGray"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.56", ",", "0.9"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<SENSEI\>\"", ",", "8", ",", "Blue", ",", 
            RowBox[{"Background", "->", "LightGray"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.7", ",", "0.56"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<DAMIC-M\>\"", ",", "8", ",", "Red", ",", 
            RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.36", ",", "0.5"}], "}"}], "]"}]}], "]"}], ",", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Oscura proj.\>\"", ",", "8", ",", "Purple", ",", 
            RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
          RowBox[{"Scaled", "[", 
           RowBox[{"{", 
            RowBox[{"0.66", ",", "0.28"}], "}"}], "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SubscriptBox[\(m\), \(\[Gamma]d\)]\) (eV)\>\"", ",",
           "12"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[CurlyEpsilon]\>\"", ",", "12"}], "]"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.989254490988186*^9, 3.989254490988186*^9}, {
   3.989254586338932*^9, 3.9892545927429466`*^9}, {3.9892547985204487`*^9, 
   3.9892548347527466`*^9}, {3.9892549009318314`*^9, 3.98925493068186*^9}, {
   3.989255007562517*^9, 3.9892550213939705`*^9}, {3.989255312967474*^9, 
   3.989255338577034*^9}, {3.9892554322417545`*^9, 3.9892554329024124`*^9}, {
   3.989255637589966*^9, 3.989255641114012*^9}, {3.9892557484099083`*^9, 
   3.989255761264797*^9}, {3.9892559328807354`*^9, 3.989256104207094*^9}, {
   3.989256263896105*^9, 3.989256333024683*^9}, {3.9892564739251385`*^9, 
   3.9892564921223507`*^9}, {3.9892565248707714`*^9, 3.989256556679867*^9}, {
   3.989257039711096*^9, 3.989257078066353*^9}, {3.9892571720815086`*^9, 
   3.989257176022299*^9}, {3.9892572864952583`*^9, 3.989257288828823*^9}, {
   3.9892574232932034`*^9, 3.989257434110567*^9}, {3.9892576475491447`*^9, 
   3.989257648255991*^9}, {3.9892577965312424`*^9, 3.9892577971610165`*^9}, {
   3.989257957321703*^9, 3.9892579585376434`*^9}, {3.9892580050528984`*^9, 
   3.989258177509796*^9}, {3.989262226882576*^9, 3.9892622451833534`*^9}, {
   3.989262292799162*^9, 3.989262775468899*^9}, {3.989262869456341*^9, 
   3.989262870239189*^9}, {3.989311856105322*^9, 3.9893119328316765`*^9}, {
   3.989311971662571*^9, 3.9893119781111603`*^9}, {3.9893121077979393`*^9, 
   3.9893121645964165`*^9}, {3.9893122659754276`*^9, 
   3.9893122680386696`*^9}, {3.989312362985922*^9, 3.989312372757538*^9}, {
   3.9893124141238155`*^9, 3.9893125643745804`*^9}, {3.989312595349518*^9, 
   3.9893126029277763`*^9}, {3.9893126421701164`*^9, 3.989312711734932*^9}, {
   3.9894217100025387`*^9, 3.989421711133196*^9}, {3.989421758168001*^9, 
   3.9894217591875153`*^9}, {3.9894245730762863`*^9, 
   3.9894246353460045`*^9}, {3.989424687925495*^9, 3.989424688939802*^9}, {
   3.9894262686214733`*^9, 3.9894262752035656`*^9}, {3.989488232664377*^9, 
   3.989488242460615*^9}, {3.9894885496604652`*^9, 3.9894885510224323`*^9}, {
   3.989488941933325*^9, 3.9894889422352695`*^9}, {3.989489897297245*^9, 
   3.9894899395539837`*^9}, {3.989491865171156*^9, 3.989491911888811*^9}, {
   3.9895049331463165`*^9, 3.9895049698332024`*^9}, {3.9895052396521206`*^9, 
   3.9895052839300117`*^9}, 3.9895828319752274`*^9, {3.9895885298030815`*^9, 
   3.98958855986174*^9}, {3.9895916433655033`*^9, 3.989591705677046*^9}, {
   3.9899460119085827`*^9, 3.9899460307189693`*^9}, {3.990456546810257*^9, 
   3.9904565824232693`*^9}, {3.9904567489254646`*^9, 3.990456813102871*^9}, {
   3.9904569075297127`*^9, 3.990456909003439*^9}, {3.990457011737818*^9, 
   3.990457012358286*^9}, {3.990457054607851*^9, 3.9904570559381866`*^9}, {
   3.9904571052232494`*^9, 3.9904571063338776`*^9}, {3.990457213214201*^9, 
   3.9904572165832634`*^9}, {3.99053423723015*^9, 3.990534241087618*^9}, {
   3.9905347468840084`*^9, 3.990534763081938*^9}, {3.990534834949257*^9, 
   3.990534912940628*^9}, {3.9905349480862503`*^9, 3.990535098955393*^9}, {
   3.990636975321703*^9, 3.9906369926437664`*^9}, {3.9907063782928524`*^9, 
   3.9907063810939636`*^9}, {3.9907064555016937`*^9, 
   3.9907065138338985`*^9}, {3.9907066093435326`*^9, 3.990706619586281*^9}, {
   3.990706650826872*^9, 3.9907067295773716`*^9}, {3.990707753529024*^9, 
   3.9907077539618473`*^9}, {3.9907078221464825`*^9, 3.99070784086397*^9}, {
   3.9907143797706985`*^9, 3.9907143849593906`*^9}, {3.9907146695374165`*^9, 
   3.9907146737508087`*^9}, {3.990714747630659*^9, 3.990714771773985*^9}, {
   3.9907148186404686`*^9, 3.990714894196903*^9}, {3.990714933277426*^9, 
   3.9907149454420967`*^9}, {3.990715002790447*^9, 3.9907150265894375`*^9}, {
   3.990717843056284*^9, 3.9907178435184383`*^9}, {3.9907178856334896`*^9, 
   3.9907179516039944`*^9}, {3.9907179927737617`*^9, 
   3.9907180626663113`*^9}, {3.990719234417858*^9, 3.990719237193779*^9}, 
   3.9912415817317142`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"8262bbe6-b98f-2a4b-99d6-d0e83ce97248"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJw913k8Vfkfx3EhO1mufbnubUglcfdLWiQMhahUlkRSCk2NIpUWaZum0aJF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     "], {{}, {}, {}, {}, {}, {}, 
      {GrayLevel[0.85], Opacity[0.8], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1FVYEAYUBlCwGztRxBZU7O5OVBQBC8UusBvF7g4w2OzezIW57tBNN2Mz
Nl3qpuuOw+fD+f6H+3Lvw39DE5KiEjMFBAQEsiPwcX7I+7zDW2TMM5OFrGQj
OznISS5yk4e85COI/BSgIIUoTBGKUozilKAkpQimNGUIoSyhlKM8FahIJSpT
haqEEU41qlODCGpSi9rUoS71qE8DGtKIxjShKc1oTgta0orWtKEt7WhPBzrS
ic50oSvdiKQ7PehJFL3oTTR9iCGWOPrSj/4MYCDxDGIwCQxhKMMYzghGMorR
jGEs40gkifFMYCKTmMwUpjKN6cxgJrOYTTJzmEsK85jPAhayiMUsYSnLWM4K
VrKK1axhLetYzwY2sonNpJLGFrayje2k8wRPsoOd7GI3e9jLPvZzgIMc4jBH
eIqnOcoxjnOCk5ziGZ7lOZ7nNGc4yznOc4EXeJGXeJlXeJXXeJ03uMxF3uVt
rnCJ9/iID/iYNzNuCnzcr3S2s42tbCGNVDaziY1sYD3rWMsaVrOKlaxgOctY
yhIWs4iFLGA+80hhLnNIZjazmMkMpjONqUxhMpOYyATGk0Qi4xjLGEYzipGM
YDjDGMoQEhjMIOIZyAD604++xBFLDH2Ipje9iKInPehOJN3oShc604mOdKA9
7WhLG1rTipa0oDnNaEoTGtOIhjSgPvWoSx1qU4uaRFCD6lQjnDCqUoXKVKIi
FShPOUIpSwhlKE0wpShJCYpTjKIUoTCFKEgB8hNEPvKSh9zkIic5yE42spKF
zGQikIyn/p/4l3/4m7/4kz/4nd/4lV/4mZ/4kR94xEO+5zsecJ9v+Yav+Yov
+YJ73OVzPuMOt7nFTT7lE25wnWsZfbfjVfk/q4S0yA==
         "]]]}, {}, {}, {}}], {}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {GrayLevel[0], AbsoluteThickness[1.5], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVy3k41AkAxvEJyZh15BhnO2YKFWPun5R1FNHhmHIl1cjxrBC7m6NDjX0k
G+kQdpOk2vRssVSjw/F72Ua2yFVtrXbJJhtL0aSZMau1f7zP9/n88TJ3pmyK
06JQKAFz+7+l/dL6ukQWulfk17dmsNEqcVwm3cXCjzderVFksjEx3FkWmMDC
XhePHvt9bPi8s84ei2dh8ZLJsbwDbLzTkW2w38lChlE4MyibDX+XN4PfR7DA
eM0q6D/Khloqpkl9WUguuhutKGcjyoElCWSwQJt485nDPTaUhXYOBzuYSDk8
tnaa7oKS1uC+5YeY6BE3/LAu1gVL+S2PtgqY8Bxaf86y1gUnyMLXjJd2+C0k
KzdEiwO1ReGw5LQdkjVZR0yDOFhVOEoRedvBOZeZ5HmBg0Gp4RPrAQY+9uVo
jbznIGj/1XT5WgYkTv3P9Oy4SKzTEpdUfo7n23wvhKzjIj+rSSVZ8Dl6fqIr
X6ZwcapF6SFMXYSu5/cdqou58POeaGR32GJo7/r7Nc1cUML9qEyBLfYIhYrJ
V1zEX4ksXHnMBtaSt6cSDXm4+dXEz1Gj1mhLPqq/2JUH3Z7hisxN1pgqLjC0
3cbD/KTS9rvVVuBzJDkbcnnQK79GTptaYWroTG7jNR7uUA+8jUi2hHxBlTrm
KQ/iiYcNv/xqgQrDIr91n3gY//JQ2FKeBZSc13ap9nwQjPFlN/LpiG/VT+oM
5CMnsfmh66Q5NqeUrElK4+MOx1hfvsUcvrPzFP5lfJRxbLMzZWYImPWgR93j
I1ue32Zva4Y+y7/u1Y7yYV4q81GlmWL3pYjhVWYCnBjcseNJrwmMTWr+1PlC
ACMk+19daQLumV2xRjECuPeLdlUVL0RckXJrcIEAyQXRkeUzxrCsGh/ovS7A
YZnBSFmsMXrPtroXPROgWPh3RHa2ESq1E2hH5wnhuPyAtDnIEG9z0uNbHYUw
K82x8tcxgDgjVMATC6HPDQmSP6KBn1NW8DJDiK7bS5o3V+jD+puW5q5yIcZv
J5xzCaOC3nd7p6Jt7j+cZvMvSw8nAyyKIseFKMmbplo+1QXTzU/0kS7CiE0m
z+f4fNzSDa/t8RTBsx8fYrbroGOi89Z4nAhTCw86dZtq44Mfned1XISaPVqz
nIF5ONcgJx7LRHC7f4RaWUvBxoWh5pf7RXBnaRs0dc+Sxs9kcTU6BCwMD3sx
kjTkpjtZq5XLCfh4UjtSojWkZ7rc7aITgdTUY+EI05DOAgNeoDOB9t7i3dHe
GnJB9VnGJTaBfaWXz16ka8jG8w2aIC6BF3btSseWGdIhT1VfJSJwXkCr49Jn
SHVYmlO4F4GO2OPu2bQZcsS0iaXlTUBZbNreQ5khH3frWFfPWay0Gfh6TE3W
rD+tp72GgFaTs4EMajLG48ZwjS+B2LWBCW6JarLTfrJCdwOBExm9iu8karJh
aEVp3Zwbr4RJfw9Vk1cqpIVRGwmY03aU7vdSk99aGWddDyDQ1pUibzJXk64G
nMjtwQSmKIpgQ5qaXPIgXUwVE2DwM19sp6hJkyPN/jfnnHla+v7TqIr8hxLo
qr+ZwCW5zqHgQRX5vKnYRTbn7uk8/conKrJt3x/2khACGkeDkskHKvKmq/0i
WiiBZVtOMldDRVYqkszq5/wfrkZbsA==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0, 0, 1], AbsoluteThickness[1.5], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVzHk01AkAB/AJTY1x5j5qmDaiS/kdU5HUhN6UozaEh+4k0aK1pQyPVc/m
KqZMJdt2bAepZh/C70uxKpUj1UsvdkuuHCkyM2J/+8f3fd/nfd/72m6P3rRL
g8PhbGTzf8vapX+VRgoR8TA4netJoDbc3kG6TwjB3Dt9m1gPdj2Ve0cI8SJ5
pncha/GwZXL/biFWuSmMRV4EhrUUknnbhTCq0Ps9Yj0Br8W9nWcChagqqals
lBBQSf340nVCGMrtR3J9CYTYCcO9BUKUHfwSIggiMJ5pY3es0RY5r2IjWw8Q
yK/1bXVMssX1x/ar56cQmL+s5lmwsy3qiiXTrPMIZDOZHwX/2CBSEqi+/if7
b5bZFX7aBn7xZ+6/qSSwMrOPQ7rbAAE19y43E+iU6rVZdgjgvCCoQP8jAZ8j
Nw7VeQjQlWHnYakkEFmq4ZdfNAfCy+2O0CWRcbRKGT5jDi5IHrZxbUnk1oyv
ImJmY/Z766hPziQ83QcrFzVaw8451DXKiwQnwJNn62yNaIPW1sxgEruvBWWu
OGmFNVecLkliSNw7OFgS0mcJi0WToVdTSXCbuwoTNllisftU5yUZien7ZQ0V
tyzwTLdXvvImiZnnbzJjRhYo3sOdHceQKOclDgVGmcP8sM4rzxck/Aaf3H/w
yAxpR1OOVvSQGNib5D9/qRmW6S3se6omQQkGHO5mmGJvQHVWogGF1MjqJ/Rn
E3QsSlU/mUuhfImBdt1WEwSOlm+uoCjIl1gnJyiMERL/+sNaCYXkuoz6edbG
KExxdDkQSsFEphAr440Q5bWr0TmWQnZnWFhbyyy4TumvP5NOQZ9dbqyYhY1r
BzPOF1BwaSf3Xc0zRI+bYsaqEgpRv20LOq82QM2jkvVJtRTSFLrd8p0GKBRb
JoS1UcgjegKTk/XBTYjqeNNLwd4xUVrto4dboq863yYoGMtSLby0dPGudEds
sSENbacffeqe8eFTxr3InUfjedkP1ZsLtVFbYlH+naYxUBZxYbE/Dwgz4Wdv
oGHcFW/1XTgTk+fEcx+E0cg/PsYzf8lFfW5IXE4cjW6rhKXirOnI+eVD6eRx
Gm7tGN0RqgX5QKFC5xyNEcNjC5qMNOFkKR5R3KZRHKcxuaRjGrReWI1OPaCx
/O90XtFtDt4e2/Gh5yUNF6GmblXTJOP67ymdqH4aZnppqwX7J5h3Ld9UOZM0
xG68xuhtE8yWUvmhbtYxMScD4D/BNGa5jbhM0WhoyTuwzX2CKd+Q3tvN+rDs
yrlLphPMqXrT167TRHhr0zBuX6NmvCpIRa+mCBed+aVOpmrmTlFstDtPhMad
WS7JfDXjIDXrz2c9nmfU0MxRM4Wh93d/Yu03btXxU7+KOWmlGSrTFkGjaqGu
AipmT17uhgG+CDs9vCOWR6oY6xOlDmf1RMj+ueXriXAVc2rPlsuDrCuv+Uvf
bFExPA+ljVhfBBN+mOzIahUzpuFuPsS6/nl0XZWJimlObOKuMxRhhPPVV4+v
YryC41IKWAuWJbwN5aiY6uXmk0OsE05Lv0z1KZkbY2GjBbNE+KNOK8m3U8kI
2zQPDrNuGjuuXdSmZM7evfppnZEIE/a6+Z8fKxn9XMleOWuHrTm2a6Bkfo0Z
ej/M+j+PxWSS
           "]]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[1.5], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV0GtUjAkcBvAxjcvM7HSv0XWmERUh6n3nTR2KiIMuJClqJrEy3RbZWdma
2bRaZcSqcYQ47myRDKLxPrFDKCpyzm7OafaSkKJdMjON7Lsf/uc5vw/P8+Hv
k567YgObxWItZ+7/1HarrtUrJAitWlmjNIXgjswvQLVZgsEP59kGxoO9bdUx
mRKcXMna6GAOQdR7d3X/RglsHWoDLzB+z9EtnZwuwV9l4252W0KweMZr46Ek
CfaqG5/N/RwCiyqer1oogTFLxBvLJrB2ikQWI5KgdEH/tv18AiaNeEphqw/k
5xXFC8UEqu7EPZ1a5IPvjoiSDgcT8J/d/Dgl2AeVqgVumkUEKmjNS9EfYoR5
xTl5pRCwCDW9soNiiKMrni7LIRCmecMiIsWoCGhsFRYTMKpsu9x7RLD5HH9F
rSUQW3Bxu2GRCLp13qnlFwgo6tnxVSe8MbT96fzZNIGy7/Vm2XhvZHs1DSg7
CRxoNs0NyfPC26vOJam9BKIjB5umt3pimJO4qsdMgLU6musT7Il5fz7sZwlI
bDyXrJmz1wOOSv9beh8SV78ZvLT2jTtejX7c7kaSGNfRW6Nc4Y5Rx08mlyUk
xmZpW27WuuFYj7Ghdh2JCUd/oYed3FAYOhryMo9EI3fnu6TsiehbynnXWEIi
fvDRrbsPhEiI3VEZeJjEwKaiRP9ZQowxTmJH1JIgRQMBDWWuoAKunR1sJrFL
cfuRdMgFdV8KnOZ2MXsz7XmGNS7wu1+vCHxFonqmp1qpc8a06HarzkpCbSi7
N9nTGTkJkgSjnRQuWl2UOd8J4e7r/j7tK0WFMS2tq9MRgo7xcl6oFHbIXnxx
jiO8XF6etFsmRXg3sflspQOuO9SKLsukyC6XJx8dscf+6rPyoa1SlOgEfdUZ
9shxdazo+FGKypBXSWq1HbqWbPi0rFoKv6k7VbdjbbGT99Y3s04KZ+0ut8Uc
AWqLU8rEd6XgBSXEGh7z4b1n9LryuRRPbvjeXlnDwwG1Q0fuaykGbmQem5HI
RcUswST2KNPvzff4LJmAtpzwMMKBQlXpMHfi83GozEgot5lCoc9DOStq31jI
lr54kDeHwrxufFyfyoGC1rYVLqfwj0PhtHYnG3zpD+P5p1Oo28YendkzBs9O
Owm25FMIvb+be+IyCxfjUqzJpRTCJTYCffsoLbha5ttzhILQtiRClGWl6069
c+RcphA1j9uaK7fSvsU/a9YwzsvbuxqJVrpaLuVdYtzSWZkjj7TSpd5FY5Lr
KezQnjly0tVKrz9k+/7SFQovxC0mv+YRemL59LYUHYXjwfz6INcR+oetit0N
Nym0ZuwLV/NHaFO8nQ33FgVTpVNLB2uEzg1qKExlHG/y6NnSb6HXDljyuU0U
2PpAgQ4Wmvx6T0aankLGopjMUIWF7k8+H8kHhYpvOz/8JLPQ6aHL9TLGTecS
Vb+vstC/CYeoa4xd+GnagggLfe8ZFSRvpnDvSa5B72Khj8e0eF+/w/yP9SHO
lm+hhdOzDn91l4JotvJFKstCa/j2rumMlQdV/355Y6YLWlYLBL9SOGXgFMUZ
zfTQmZHSdMbtw6W8E11melNJDecGY6ufoGrooZnuWb9AJTBQCFiz32c+zPSq
+X0j6Yz/A6VLX78=
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ], 
        TagBox[
         {RGBColor[0.5, 0, 0.5], AbsoluteThickness[1.5], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVzH041AcAB/BLVNzIec3rvaxIJe/c73e/CYnUhisvMXJiNnm30T3LuAtF
XidcT1JTrTfV8sRWLX5f9ihKL3rd4tmd2kWMyiR3brXbH9/n+3z++H65O7K2
fKHDYDA+0+b/lg1Jfm5L48G5sXT6TDofPSJHJ8lOHp7NDEXOaj2lvN0UmsqD
bKv7lYAMPgJfW0snUnjQYcmLhrR+rduxecUOHp5U8A0Ns/jYuPal4uA2HqTS
CcfsHD7UEiFTsoGHh+nCeO98PuIceKJQNg8F6+36eor4mKvmOBQOcBF5pvlx
fj0fjT3hD1YVcZFxWNh66xQfK92773zuwUW5JC+dvspHLV39gj3CgYvdnpTQ
u9p/y2qlqJ4Ds+Aeh8JnfAiqxxle/hyUOE2wQ97xoZAYPbKWs/FOU6x3iUkg
bHdrfm8QG2fiw9s67QmktekIG1vsoczXa0zyIFDxXadKtNgeiXZTfmeDCNR1
z/l6ZttB0R70e00MgWD/qWvOA7YY1y07bZxJgBEdrM/1sIXHM42vu5RAyunY
arLKBovEsUavGgi050z9FDdujeH3jjc3nSWwaFB5VLzFGtMmTp8GdxLQS5f1
XT1vhTq5yWL5IIElzefoWVMr5BKuZZZKAlf0C15ty1iG4c3eARMqAsKpW7/+
1m+JkLBzY/FGJCa/Kopa6WaJt/LIyBwuCW/2pNOlCguscRpTs71JlKR13fJ5
Y45jH86nZIWQuOJibNAbYw7bG8+74uNINLnYSsUdZmAH64SPZpOQ9lZcX2Fr
hqSIiFOsEhLmso5AVZ4pXK1rfJ4cJFGrSEh4dN8ECwaJdsF5EkuRsbGVNAHL
fNk7P5Cghrx2nmpgoZUlzx15SCKjMjG2ed4YpU1/tPPGSJR2GI42JRtjh0Xg
c515Eg2eY9uk0qXoD5FtKlwqgOOqAklXmBGyDezFh3gCmMlKrDbqGqKluOpP
oY8ABq4RYb13mDDZ78o8u0mAu5eXd209aoC90vXLW+IFmLycemRtlD5K3Nbl
e+Rq98o8m395S9CdmVmdUipAY9ms/rLHi1CevFfueUiAURuxW2CNHiI2G9kd
uyDAuiG8TdquiwS6n3OxW4BpVuHqe6YLMTORER/zWIAL3+i8d5EvQN+PG0TH
XwpA3Nin33KRgaPhVWGVGgEo3kLDznvv6QXtnbuMWRQsjUr92Oka+tgJborX
cgqB6/QHshI1tFVx78h+rbOzq6IRpaFrElPjFVr33W/ITPTX0AX2bREVKyh8
Kzt5+LiFho4+6Ld+xIHCMKdvzrF7nv6oMoFT5UThBw9mm6vFPJ3/dfPTv9ZS
GEiuoaTMefpvoX8U6UJhrsG0b5AxTye5KgdrtBbO2chzJ9R0+OSaftKVgk7n
GsMOqOnVX177pdaNQnJQaCqRpqYVsUP1lCeF2l33Z8pFajqKKDKu0/ra6SjJ
00g1fdvy48pRrc2ZCbLdfmr66sOdxXVeFK7fzertNFfT9aHqnDFvCtOMmXAj
pppmOh+Z/MSHAttdPLydoab3MANSD2gtrpf882FcRWf1lYt8+RRO9OoWhStU
9IuTzsMHtL43W2bQ8khFx5UORr/UWuNo2Pjmpop+kJT3wJeg4BTzPTcAKjok
wCqsXuv/AMdoWhI=
           "]]},
         Annotation[#, "Charting`Private`Tag#4"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               GrayLevel[0]], 
              Line[CompressedData["
1:eJwVy3k41AkAxvEJyZh15BhnO2YKFWPun5R1FNHhmHIl1cjxrBC7m6NDjX0k
G+kQdpOk2vRssVSjw/F72Ua2yFVtrXbJJhtL0aSZMau1f7zP9/n88TJ3pmyK
06JQKAFz+7+l/dL6ukQWulfk17dmsNEqcVwm3cXCjzderVFksjEx3FkWmMDC
XhePHvt9bPi8s84ei2dh8ZLJsbwDbLzTkW2w38lChlE4MyibDX+XN4PfR7DA
eM0q6D/Khloqpkl9WUguuhutKGcjyoElCWSwQJt485nDPTaUhXYOBzuYSDk8
tnaa7oKS1uC+5YeY6BE3/LAu1gVL+S2PtgqY8Bxaf86y1gUnyMLXjJd2+C0k
KzdEiwO1ReGw5LQdkjVZR0yDOFhVOEoRedvBOZeZ5HmBg0Gp4RPrAQY+9uVo
jbznIGj/1XT5WgYkTv3P9Oy4SKzTEpdUfo7n23wvhKzjIj+rSSVZ8Dl6fqIr
X6ZwcapF6SFMXYSu5/cdqou58POeaGR32GJo7/r7Nc1cUML9qEyBLfYIhYrJ
V1zEX4ksXHnMBtaSt6cSDXm4+dXEz1Gj1mhLPqq/2JUH3Z7hisxN1pgqLjC0
3cbD/KTS9rvVVuBzJDkbcnnQK79GTptaYWroTG7jNR7uUA+8jUi2hHxBlTrm
KQ/iiYcNv/xqgQrDIr91n3gY//JQ2FKeBZSc13ap9nwQjPFlN/LpiG/VT+oM
5CMnsfmh66Q5NqeUrElK4+MOx1hfvsUcvrPzFP5lfJRxbLMzZWYImPWgR93j
I1ue32Zva4Y+y7/u1Y7yYV4q81GlmWL3pYjhVWYCnBjcseNJrwmMTWr+1PlC
ACMk+19daQLumV2xRjECuPeLdlUVL0RckXJrcIEAyQXRkeUzxrCsGh/ovS7A
YZnBSFmsMXrPtroXPROgWPh3RHa2ESq1E2hH5wnhuPyAtDnIEG9z0uNbHYUw
K82x8tcxgDgjVMATC6HPDQmSP6KBn1NW8DJDiK7bS5o3V+jD+puW5q5yIcZv
J5xzCaOC3nd7p6Jt7j+cZvMvSw8nAyyKIseFKMmbplo+1QXTzU/0kS7CiE0m
z+f4fNzSDa/t8RTBsx8fYrbroGOi89Z4nAhTCw86dZtq44Mfned1XISaPVqz
nIF5ONcgJx7LRHC7f4RaWUvBxoWh5pf7RXBnaRs0dc+Sxs9kcTU6BCwMD3sx
kjTkpjtZq5XLCfh4UjtSojWkZ7rc7aITgdTUY+EI05DOAgNeoDOB9t7i3dHe
GnJB9VnGJTaBfaWXz16ka8jG8w2aIC6BF3btSseWGdIhT1VfJSJwXkCr49Jn
SHVYmlO4F4GO2OPu2bQZcsS0iaXlTUBZbNreQ5khH3frWFfPWay0Gfh6TE3W
rD+tp72GgFaTs4EMajLG48ZwjS+B2LWBCW6JarLTfrJCdwOBExm9iu8karJh
aEVp3Zwbr4RJfw9Vk1cqpIVRGwmY03aU7vdSk99aGWddDyDQ1pUibzJXk64G
nMjtwQSmKIpgQ5qaXPIgXUwVE2DwM19sp6hJkyPN/jfnnHla+v7TqIr8hxLo
qr+ZwCW5zqHgQRX5vKnYRTbn7uk8/conKrJt3x/2khACGkeDkskHKvKmq/0i
WiiBZVtOMldDRVYqkszq5/wfrkZbsA==
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJwVzHk01AkAB/AJTY1x5j5qmDaiS/kdU5HUhN6UozaEh+4k0aK1pQyPVc/m
KqZMJdt2bAepZh/C70uxKpUj1UsvdkuuHCkyM2J/+8f3fd/nfd/72m6P3rRL
g8PhbGTzf8vapX+VRgoR8TA4netJoDbc3kG6TwjB3Dt9m1gPdj2Ve0cI8SJ5
pncha/GwZXL/biFWuSmMRV4EhrUUknnbhTCq0Ps9Yj0Br8W9nWcChagqqals
lBBQSf340nVCGMrtR3J9CYTYCcO9BUKUHfwSIggiMJ5pY3es0RY5r2IjWw8Q
yK/1bXVMssX1x/ar56cQmL+s5lmwsy3qiiXTrPMIZDOZHwX/2CBSEqi+/if7
b5bZFX7aBn7xZ+6/qSSwMrOPQ7rbAAE19y43E+iU6rVZdgjgvCCoQP8jAZ8j
Nw7VeQjQlWHnYakkEFmq4ZdfNAfCy+2O0CWRcbRKGT5jDi5IHrZxbUnk1oyv
ImJmY/Z766hPziQ83QcrFzVaw8451DXKiwQnwJNn62yNaIPW1sxgEruvBWWu
OGmFNVecLkliSNw7OFgS0mcJi0WToVdTSXCbuwoTNllisftU5yUZien7ZQ0V
tyzwTLdXvvImiZnnbzJjRhYo3sOdHceQKOclDgVGmcP8sM4rzxck/Aaf3H/w
yAxpR1OOVvSQGNib5D9/qRmW6S3se6omQQkGHO5mmGJvQHVWogGF1MjqJ/Rn
E3QsSlU/mUuhfImBdt1WEwSOlm+uoCjIl1gnJyiMERL/+sNaCYXkuoz6edbG
KExxdDkQSsFEphAr440Q5bWr0TmWQnZnWFhbyyy4TumvP5NOQZ9dbqyYhY1r
BzPOF1BwaSf3Xc0zRI+bYsaqEgpRv20LOq82QM2jkvVJtRTSFLrd8p0GKBRb
JoS1UcgjegKTk/XBTYjqeNNLwd4xUVrto4dboq863yYoGMtSLby0dPGudEds
sSENbacffeqe8eFTxr3InUfjedkP1ZsLtVFbYlH+naYxUBZxYbE/Dwgz4Wdv
oGHcFW/1XTgTk+fEcx+E0cg/PsYzf8lFfW5IXE4cjW6rhKXirOnI+eVD6eRx
Gm7tGN0RqgX5QKFC5xyNEcNjC5qMNOFkKR5R3KZRHKcxuaRjGrReWI1OPaCx
/O90XtFtDt4e2/Gh5yUNF6GmblXTJOP67ymdqH4aZnppqwX7J5h3Ld9UOZM0
xG68xuhtE8yWUvmhbtYxMScD4D/BNGa5jbhM0WhoyTuwzX2CKd+Q3tvN+rDs
yrlLphPMqXrT167TRHhr0zBuX6NmvCpIRa+mCBed+aVOpmrmTlFstDtPhMad
WS7JfDXjIDXrz2c9nmfU0MxRM4Wh93d/Yu03btXxU7+KOWmlGSrTFkGjaqGu
AipmT17uhgG+CDs9vCOWR6oY6xOlDmf1RMj+ueXriXAVc2rPlsuDrCuv+Uvf
bFExPA+ljVhfBBN+mOzIahUzpuFuPsS6/nl0XZWJimlObOKuMxRhhPPVV4+v
YryC41IKWAuWJbwN5aiY6uXmk0OsE05Lv0z1KZkbY2GjBbNE+KNOK8m3U8kI
2zQPDrNuGjuuXdSmZM7evfppnZEIE/a6+Z8fKxn9XMleOWuHrTm2a6Bkfo0Z
ej/M+j+PxWSS
               "]]}, "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwV0GtUjAkcBvAxjcvM7HSv0XWmERUh6n3nTR2KiIMuJClqJrEy3RbZWdma
2bRaZcSqcYQ47myRDKLxPrFDKCpyzm7OafaSkKJdMjON7Lsf/uc5vw/P8+Hv
k567YgObxWItZ+7/1HarrtUrJAitWlmjNIXgjswvQLVZgsEP59kGxoO9bdUx
mRKcXMna6GAOQdR7d3X/RglsHWoDLzB+z9EtnZwuwV9l4252W0KweMZr46Ek
CfaqG5/N/RwCiyqer1oogTFLxBvLJrB2ikQWI5KgdEH/tv18AiaNeEphqw/k
5xXFC8UEqu7EPZ1a5IPvjoiSDgcT8J/d/Dgl2AeVqgVumkUEKmjNS9EfYoR5
xTl5pRCwCDW9soNiiKMrni7LIRCmecMiIsWoCGhsFRYTMKpsu9x7RLD5HH9F
rSUQW3Bxu2GRCLp13qnlFwgo6tnxVSe8MbT96fzZNIGy7/Vm2XhvZHs1DSg7
CRxoNs0NyfPC26vOJam9BKIjB5umt3pimJO4qsdMgLU6musT7Il5fz7sZwlI
bDyXrJmz1wOOSv9beh8SV78ZvLT2jTtejX7c7kaSGNfRW6Nc4Y5Rx08mlyUk
xmZpW27WuuFYj7Ghdh2JCUd/oYed3FAYOhryMo9EI3fnu6TsiehbynnXWEIi
fvDRrbsPhEiI3VEZeJjEwKaiRP9ZQowxTmJH1JIgRQMBDWWuoAKunR1sJrFL
cfuRdMgFdV8KnOZ2MXsz7XmGNS7wu1+vCHxFonqmp1qpc8a06HarzkpCbSi7
N9nTGTkJkgSjnRQuWl2UOd8J4e7r/j7tK0WFMS2tq9MRgo7xcl6oFHbIXnxx
jiO8XF6etFsmRXg3sflspQOuO9SKLsukyC6XJx8dscf+6rPyoa1SlOgEfdUZ
9shxdazo+FGKypBXSWq1HbqWbPi0rFoKv6k7VbdjbbGT99Y3s04KZ+0ut8Uc
AWqLU8rEd6XgBSXEGh7z4b1n9LryuRRPbvjeXlnDwwG1Q0fuaykGbmQem5HI
RcUswST2KNPvzff4LJmAtpzwMMKBQlXpMHfi83GozEgot5lCoc9DOStq31jI
lr54kDeHwrxufFyfyoGC1rYVLqfwj0PhtHYnG3zpD+P5p1Oo28YendkzBs9O
Owm25FMIvb+be+IyCxfjUqzJpRTCJTYCffsoLbha5ttzhILQtiRClGWl6069
c+RcphA1j9uaK7fSvsU/a9YwzsvbuxqJVrpaLuVdYtzSWZkjj7TSpd5FY5Lr
KezQnjly0tVKrz9k+/7SFQovxC0mv+YRemL59LYUHYXjwfz6INcR+oetit0N
Nym0ZuwLV/NHaFO8nQ33FgVTpVNLB2uEzg1qKExlHG/y6NnSb6HXDljyuU0U
2PpAgQ4Wmvx6T0aankLGopjMUIWF7k8+H8kHhYpvOz/8JLPQ6aHL9TLGTecS
Vb+vstC/CYeoa4xd+GnagggLfe8ZFSRvpnDvSa5B72Khj8e0eF+/w/yP9SHO
lm+hhdOzDn91l4JotvJFKstCa/j2rumMlQdV/355Y6YLWlYLBL9SOGXgFMUZ
zfTQmZHSdMbtw6W8E11melNJDecGY6ufoGrooZnuWb9AJTBQCFiz32c+zPSq
+X0j6Yz/A6VLX78=
               "]]}, "Charting`Private`Tag#3"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               Dashing[{Small, Small}], 
               RGBColor[0.5, 0, 0.5]], 
              Line[CompressedData["
1:eJwVzH041AcAB/BLVNzIec3rvaxIJe/c73e/CYnUhisvMXJiNnm30T3LuAtF
XidcT1JTrTfV8sRWLX5f9ihKL3rd4tmd2kWMyiR3brXbH9/n+3z++H65O7K2
fKHDYDA+0+b/lg1Jfm5L48G5sXT6TDofPSJHJ8lOHp7NDEXOaj2lvN0UmsqD
bKv7lYAMPgJfW0snUnjQYcmLhrR+rduxecUOHp5U8A0Ns/jYuPal4uA2HqTS
CcfsHD7UEiFTsoGHh+nCeO98PuIceKJQNg8F6+36eor4mKvmOBQOcBF5pvlx
fj0fjT3hD1YVcZFxWNh66xQfK92773zuwUW5JC+dvspHLV39gj3CgYvdnpTQ
u9p/y2qlqJ4Ds+Aeh8JnfAiqxxle/hyUOE2wQ97xoZAYPbKWs/FOU6x3iUkg
bHdrfm8QG2fiw9s67QmktekIG1vsoczXa0zyIFDxXadKtNgeiXZTfmeDCNR1
z/l6ZttB0R70e00MgWD/qWvOA7YY1y07bZxJgBEdrM/1sIXHM42vu5RAyunY
arLKBovEsUavGgi050z9FDdujeH3jjc3nSWwaFB5VLzFGtMmTp8GdxLQS5f1
XT1vhTq5yWL5IIElzefoWVMr5BKuZZZKAlf0C15ty1iG4c3eARMqAsKpW7/+
1m+JkLBzY/FGJCa/Kopa6WaJt/LIyBwuCW/2pNOlCguscRpTs71JlKR13fJ5
Y45jH86nZIWQuOJibNAbYw7bG8+74uNINLnYSsUdZmAH64SPZpOQ9lZcX2Fr
hqSIiFOsEhLmso5AVZ4pXK1rfJ4cJFGrSEh4dN8ECwaJdsF5EkuRsbGVNAHL
fNk7P5Cghrx2nmpgoZUlzx15SCKjMjG2ed4YpU1/tPPGSJR2GI42JRtjh0Xg
c515Eg2eY9uk0qXoD5FtKlwqgOOqAklXmBGyDezFh3gCmMlKrDbqGqKluOpP
oY8ABq4RYb13mDDZ78o8u0mAu5eXd209aoC90vXLW+IFmLycemRtlD5K3Nbl
e+Rq98o8m395S9CdmVmdUipAY9ms/rLHi1CevFfueUiAURuxW2CNHiI2G9kd
uyDAuiG8TdquiwS6n3OxW4BpVuHqe6YLMTORER/zWIAL3+i8d5EvQN+PG0TH
XwpA3Nin33KRgaPhVWGVGgEo3kLDznvv6QXtnbuMWRQsjUr92Oka+tgJborX
cgqB6/QHshI1tFVx78h+rbOzq6IRpaFrElPjFVr33W/ITPTX0AX2bREVKyh8
Kzt5+LiFho4+6Ld+xIHCMKdvzrF7nv6oMoFT5UThBw9mm6vFPJ3/dfPTv9ZS
GEiuoaTMefpvoX8U6UJhrsG0b5AxTye5KgdrtBbO2chzJ9R0+OSaftKVgk7n
GsMOqOnVX177pdaNQnJQaCqRpqYVsUP1lCeF2l33Z8pFajqKKDKu0/ra6SjJ
00g1fdvy48pRrc2ZCbLdfmr66sOdxXVeFK7fzertNFfT9aHqnDFvCtOMmXAj
pppmOh+Z/MSHAttdPLydoab3MANSD2gtrpf882FcRWf1lYt8+RRO9OoWhStU
9IuTzsMHtL43W2bQ8khFx5UORr/UWuNo2Pjmpop+kJT3wJeg4BTzPTcAKjok
wCqsXuv/AMdoWhI=
               "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-Log[10000], -
               Log[5]}, {-28.22491926542924, -14.733907417769302`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {-9.210340371976162, -28.224919265429175`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               Dashing[{Small, Small}], 
               RGBColor[0.5, 0, 0.5]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               RGBColor[0, 0, 1]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[1.5], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Exp[#]& )[
                 Part[#, 1]], 
                (Exp[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
            "Primitives" -> {}, "GCFlag" -> False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-Log[10000], -
              Log[5]}, {-28.22491926542924, -14.733907417769302`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {-9.210340371976162, -28.224919265429175`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              Dashing[{Small, Small}], 
              RGBColor[0.5, 0, 0.5]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[1, 0, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              RGBColor[0, 0, 1]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.5], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Exp[#]& )[
                Part[#, 1]], 
               (Exp[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
           "Primitives" -> {}, "GCFlag" -> False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           GrayLevel[0]], 
          Line[CompressedData["
1:eJwVy3k41AkAxvEJyZh15BhnO2YKFWPun5R1FNHhmHIl1cjxrBC7m6NDjX0k
G+kQdpOk2vRssVSjw/F72Ua2yFVtrXbJJhtL0aSZMau1f7zP9/n88TJ3pmyK
06JQKAFz+7+l/dL6ukQWulfk17dmsNEqcVwm3cXCjzderVFksjEx3FkWmMDC
XhePHvt9bPi8s84ei2dh8ZLJsbwDbLzTkW2w38lChlE4MyibDX+XN4PfR7DA
eM0q6D/Khloqpkl9WUguuhutKGcjyoElCWSwQJt485nDPTaUhXYOBzuYSDk8
tnaa7oKS1uC+5YeY6BE3/LAu1gVL+S2PtgqY8Bxaf86y1gUnyMLXjJd2+C0k
KzdEiwO1ReGw5LQdkjVZR0yDOFhVOEoRedvBOZeZ5HmBg0Gp4RPrAQY+9uVo
jbznIGj/1XT5WgYkTv3P9Oy4SKzTEpdUfo7n23wvhKzjIj+rSSVZ8Dl6fqIr
X6ZwcapF6SFMXYSu5/cdqou58POeaGR32GJo7/r7Nc1cUML9qEyBLfYIhYrJ
V1zEX4ksXHnMBtaSt6cSDXm4+dXEz1Gj1mhLPqq/2JUH3Z7hisxN1pgqLjC0
3cbD/KTS9rvVVuBzJDkbcnnQK79GTptaYWroTG7jNR7uUA+8jUi2hHxBlTrm
KQ/iiYcNv/xqgQrDIr91n3gY//JQ2FKeBZSc13ap9nwQjPFlN/LpiG/VT+oM
5CMnsfmh66Q5NqeUrElK4+MOx1hfvsUcvrPzFP5lfJRxbLMzZWYImPWgR93j
I1ue32Zva4Y+y7/u1Y7yYV4q81GlmWL3pYjhVWYCnBjcseNJrwmMTWr+1PlC
ACMk+19daQLumV2xRjECuPeLdlUVL0RckXJrcIEAyQXRkeUzxrCsGh/ovS7A
YZnBSFmsMXrPtroXPROgWPh3RHa2ESq1E2hH5wnhuPyAtDnIEG9z0uNbHYUw
K82x8tcxgDgjVMATC6HPDQmSP6KBn1NW8DJDiK7bS5o3V+jD+puW5q5yIcZv
J5xzCaOC3nd7p6Jt7j+cZvMvSw8nAyyKIseFKMmbplo+1QXTzU/0kS7CiE0m
z+f4fNzSDa/t8RTBsx8fYrbroGOi89Z4nAhTCw86dZtq44Mfned1XISaPVqz
nIF5ONcgJx7LRHC7f4RaWUvBxoWh5pf7RXBnaRs0dc+Sxs9kcTU6BCwMD3sx
kjTkpjtZq5XLCfh4UjtSojWkZ7rc7aITgdTUY+EI05DOAgNeoDOB9t7i3dHe
GnJB9VnGJTaBfaWXz16ka8jG8w2aIC6BF3btSseWGdIhT1VfJSJwXkCr49Jn
SHVYmlO4F4GO2OPu2bQZcsS0iaXlTUBZbNreQ5khH3frWFfPWay0Gfh6TE3W
rD+tp72GgFaTs4EMajLG48ZwjS+B2LWBCW6JarLTfrJCdwOBExm9iu8karJh
aEVp3Zwbr4RJfw9Vk1cqpIVRGwmY03aU7vdSk99aGWddDyDQ1pUibzJXk64G
nMjtwQSmKIpgQ5qaXPIgXUwVE2DwM19sp6hJkyPN/jfnnHla+v7TqIr8hxLo
qr+ZwCW5zqHgQRX5vKnYRTbn7uk8/conKrJt3x/2khACGkeDkskHKvKmq/0i
WiiBZVtOMldDRVYqkszq5/wfrkZbsA==
           "]]}, "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJwVzHk01AkAB/AJTY1x5j5qmDaiS/kdU5HUhN6UozaEh+4k0aK1pQyPVc/m
KqZMJdt2bAepZh/C70uxKpUj1UsvdkuuHCkyM2J/+8f3fd/nfd/72m6P3rRL
g8PhbGTzf8vapX+VRgoR8TA4netJoDbc3kG6TwjB3Dt9m1gPdj2Ve0cI8SJ5
pncha/GwZXL/biFWuSmMRV4EhrUUknnbhTCq0Ps9Yj0Br8W9nWcChagqqals
lBBQSf340nVCGMrtR3J9CYTYCcO9BUKUHfwSIggiMJ5pY3es0RY5r2IjWw8Q
yK/1bXVMssX1x/ar56cQmL+s5lmwsy3qiiXTrPMIZDOZHwX/2CBSEqi+/if7
b5bZFX7aBn7xZ+6/qSSwMrOPQ7rbAAE19y43E+iU6rVZdgjgvCCoQP8jAZ8j
Nw7VeQjQlWHnYakkEFmq4ZdfNAfCy+2O0CWRcbRKGT5jDi5IHrZxbUnk1oyv
ImJmY/Z766hPziQ83QcrFzVaw8451DXKiwQnwJNn62yNaIPW1sxgEruvBWWu
OGmFNVecLkliSNw7OFgS0mcJi0WToVdTSXCbuwoTNllisftU5yUZien7ZQ0V
tyzwTLdXvvImiZnnbzJjRhYo3sOdHceQKOclDgVGmcP8sM4rzxck/Aaf3H/w
yAxpR1OOVvSQGNib5D9/qRmW6S3se6omQQkGHO5mmGJvQHVWogGF1MjqJ/Rn
E3QsSlU/mUuhfImBdt1WEwSOlm+uoCjIl1gnJyiMERL/+sNaCYXkuoz6edbG
KExxdDkQSsFEphAr440Q5bWr0TmWQnZnWFhbyyy4TumvP5NOQZ9dbqyYhY1r
BzPOF1BwaSf3Xc0zRI+bYsaqEgpRv20LOq82QM2jkvVJtRTSFLrd8p0GKBRb
JoS1UcgjegKTk/XBTYjqeNNLwd4xUVrto4dboq863yYoGMtSLby0dPGudEds
sSENbacffeqe8eFTxr3InUfjedkP1ZsLtVFbYlH+naYxUBZxYbE/Dwgz4Wdv
oGHcFW/1XTgTk+fEcx+E0cg/PsYzf8lFfW5IXE4cjW6rhKXirOnI+eVD6eRx
Gm7tGN0RqgX5QKFC5xyNEcNjC5qMNOFkKR5R3KZRHKcxuaRjGrReWI1OPaCx
/O90XtFtDt4e2/Gh5yUNF6GmblXTJOP67ymdqH4aZnppqwX7J5h3Ld9UOZM0
xG68xuhtE8yWUvmhbtYxMScD4D/BNGa5jbhM0WhoyTuwzX2CKd+Q3tvN+rDs
yrlLphPMqXrT167TRHhr0zBuX6NmvCpIRa+mCBed+aVOpmrmTlFstDtPhMad
WS7JfDXjIDXrz2c9nmfU0MxRM4Wh93d/Yu03btXxU7+KOWmlGSrTFkGjaqGu
AipmT17uhgG+CDs9vCOWR6oY6xOlDmf1RMj+ueXriXAVc2rPlsuDrCuv+Uvf
bFExPA+ljVhfBBN+mOzIahUzpuFuPsS6/nl0XZWJimlObOKuMxRhhPPVV4+v
YryC41IKWAuWJbwN5aiY6uXmk0OsE05Lv0z1KZkbY2GjBbNE+KNOK8m3U8kI
2zQPDrNuGjuuXdSmZM7evfppnZEIE/a6+Z8fKxn9XMleOWuHrTm2a6Bkfo0Z
ej/M+j+PxWSS
           "]]}, "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwV0GtUjAkcBvAxjcvM7HSv0XWmERUh6n3nTR2KiIMuJClqJrEy3RbZWdma
2bRaZcSqcYQ47myRDKLxPrFDKCpyzm7OafaSkKJdMjON7Lsf/uc5vw/P8+Hv
k567YgObxWItZ+7/1HarrtUrJAitWlmjNIXgjswvQLVZgsEP59kGxoO9bdUx
mRKcXMna6GAOQdR7d3X/RglsHWoDLzB+z9EtnZwuwV9l4252W0KweMZr46Ek
CfaqG5/N/RwCiyqer1oogTFLxBvLJrB2ikQWI5KgdEH/tv18AiaNeEphqw/k
5xXFC8UEqu7EPZ1a5IPvjoiSDgcT8J/d/Dgl2AeVqgVumkUEKmjNS9EfYoR5
xTl5pRCwCDW9soNiiKMrni7LIRCmecMiIsWoCGhsFRYTMKpsu9x7RLD5HH9F
rSUQW3Bxu2GRCLp13qnlFwgo6tnxVSe8MbT96fzZNIGy7/Vm2XhvZHs1DSg7
CRxoNs0NyfPC26vOJam9BKIjB5umt3pimJO4qsdMgLU6musT7Il5fz7sZwlI
bDyXrJmz1wOOSv9beh8SV78ZvLT2jTtejX7c7kaSGNfRW6Nc4Y5Rx08mlyUk
xmZpW27WuuFYj7Ghdh2JCUd/oYed3FAYOhryMo9EI3fnu6TsiehbynnXWEIi
fvDRrbsPhEiI3VEZeJjEwKaiRP9ZQowxTmJH1JIgRQMBDWWuoAKunR1sJrFL
cfuRdMgFdV8KnOZ2MXsz7XmGNS7wu1+vCHxFonqmp1qpc8a06HarzkpCbSi7
N9nTGTkJkgSjnRQuWl2UOd8J4e7r/j7tK0WFMS2tq9MRgo7xcl6oFHbIXnxx
jiO8XF6etFsmRXg3sflspQOuO9SKLsukyC6XJx8dscf+6rPyoa1SlOgEfdUZ
9shxdazo+FGKypBXSWq1HbqWbPi0rFoKv6k7VbdjbbGT99Y3s04KZ+0ut8Uc
AWqLU8rEd6XgBSXEGh7z4b1n9LryuRRPbvjeXlnDwwG1Q0fuaykGbmQem5HI
RcUswST2KNPvzff4LJmAtpzwMMKBQlXpMHfi83GozEgot5lCoc9DOStq31jI
lr54kDeHwrxufFyfyoGC1rYVLqfwj0PhtHYnG3zpD+P5p1Oo28YendkzBs9O
Owm25FMIvb+be+IyCxfjUqzJpRTCJTYCffsoLbha5ttzhILQtiRClGWl6069
c+RcphA1j9uaK7fSvsU/a9YwzsvbuxqJVrpaLuVdYtzSWZkjj7TSpd5FY5Lr
KezQnjly0tVKrz9k+/7SFQovxC0mv+YRemL59LYUHYXjwfz6INcR+oetit0N
Nym0ZuwLV/NHaFO8nQ33FgVTpVNLB2uEzg1qKExlHG/y6NnSb6HXDljyuU0U
2PpAgQ4Wmvx6T0aankLGopjMUIWF7k8+H8kHhYpvOz/8JLPQ6aHL9TLGTecS
Vb+vstC/CYeoa4xd+GnagggLfe8ZFSRvpnDvSa5B72Khj8e0eF+/w/yP9SHO
lm+hhdOzDn91l4JotvJFKstCa/j2rumMlQdV/355Y6YLWlYLBL9SOGXgFMUZ
zfTQmZHSdMbtw6W8E11melNJDecGY6ufoGrooZnuWb9AJTBQCFiz32c+zPSq
+X0j6Yz/A6VLX78=
           "]]}, "Charting`Private`Tag#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           Dashing[{Small, Small}], 
           RGBColor[0.5, 0, 0.5]], 
          Line[CompressedData["
1:eJwVzH041AcAB/BLVNzIec3rvaxIJe/c73e/CYnUhisvMXJiNnm30T3LuAtF
XidcT1JTrTfV8sRWLX5f9ihKL3rd4tmd2kWMyiR3brXbH9/n+3z++H65O7K2
fKHDYDA+0+b/lg1Jfm5L48G5sXT6TDofPSJHJ8lOHp7NDEXOaj2lvN0UmsqD
bKv7lYAMPgJfW0snUnjQYcmLhrR+rduxecUOHp5U8A0Ns/jYuPal4uA2HqTS
CcfsHD7UEiFTsoGHh+nCeO98PuIceKJQNg8F6+36eor4mKvmOBQOcBF5pvlx
fj0fjT3hD1YVcZFxWNh66xQfK92773zuwUW5JC+dvspHLV39gj3CgYvdnpTQ
u9p/y2qlqJ4Ds+Aeh8JnfAiqxxle/hyUOE2wQ97xoZAYPbKWs/FOU6x3iUkg
bHdrfm8QG2fiw9s67QmktekIG1vsoczXa0zyIFDxXadKtNgeiXZTfmeDCNR1
z/l6ZttB0R70e00MgWD/qWvOA7YY1y07bZxJgBEdrM/1sIXHM42vu5RAyunY
arLKBovEsUavGgi050z9FDdujeH3jjc3nSWwaFB5VLzFGtMmTp8GdxLQS5f1
XT1vhTq5yWL5IIElzefoWVMr5BKuZZZKAlf0C15ty1iG4c3eARMqAsKpW7/+
1m+JkLBzY/FGJCa/Kopa6WaJt/LIyBwuCW/2pNOlCguscRpTs71JlKR13fJ5
Y45jH86nZIWQuOJibNAbYw7bG8+74uNINLnYSsUdZmAH64SPZpOQ9lZcX2Fr
hqSIiFOsEhLmso5AVZ4pXK1rfJ4cJFGrSEh4dN8ECwaJdsF5EkuRsbGVNAHL
fNk7P5Cghrx2nmpgoZUlzx15SCKjMjG2ed4YpU1/tPPGSJR2GI42JRtjh0Xg
c515Eg2eY9uk0qXoD5FtKlwqgOOqAklXmBGyDezFh3gCmMlKrDbqGqKluOpP
oY8ABq4RYb13mDDZ78o8u0mAu5eXd209aoC90vXLW+IFmLycemRtlD5K3Nbl
e+Rq98o8m395S9CdmVmdUipAY9ms/rLHi1CevFfueUiAURuxW2CNHiI2G9kd
uyDAuiG8TdquiwS6n3OxW4BpVuHqe6YLMTORER/zWIAL3+i8d5EvQN+PG0TH
XwpA3Nin33KRgaPhVWGVGgEo3kLDznvv6QXtnbuMWRQsjUr92Oka+tgJborX
cgqB6/QHshI1tFVx78h+rbOzq6IRpaFrElPjFVr33W/ITPTX0AX2bREVKyh8
Kzt5+LiFho4+6Ld+xIHCMKdvzrF7nv6oMoFT5UThBw9mm6vFPJ3/dfPTv9ZS
GEiuoaTMefpvoX8U6UJhrsG0b5AxTye5KgdrtBbO2chzJ9R0+OSaftKVgk7n
GsMOqOnVX177pdaNQnJQaCqRpqYVsUP1lCeF2l33Z8pFajqKKDKu0/ra6SjJ
00g1fdvy48pRrc2ZCbLdfmr66sOdxXVeFK7fzertNFfT9aHqnDFvCtOMmXAj
pppmOh+Z/MSHAttdPLydoab3MANSD2gtrpf882FcRWf1lYt8+RRO9OoWhStU
9IuTzsMHtL43W2bQ8khFx5UORr/UWuNo2Pjmpop+kJT3wJeg4BTzPTcAKjok
wCqsXuv/AMdoWhI=
           "]]}, "Charting`Private`Tag#4"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-Log[10000], -
           Log[5]}, {-28.22491926542924, -14.733907417769302`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {-9.210340371976162, -28.224919265429175`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           Dashing[{Small, Small}], 
           RGBColor[0.5, 0, 0.5]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[1, 0, 0]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           RGBColor[0, 0, 1]], 
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.5], 
           GrayLevel[0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Exp[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Log, Exp}, {Log, Exp}}|>, 
        "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Gamma]d\\)]\\) (eV)\"", HoldForm],
      TraditionalForm], 
    FormBox[
     TagBox["\[CurlyEpsilon]", HoldForm], TraditionalForm]},
  AxesOrigin->{-9.210340371976162, -29.933606208922527`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     BoxData[
      FormBox[
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(p\\)]\\) = 5.0 eV\"", 10, 
        GrayLevel[0], Background -> GrayLevel[0.85], StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.88, 0.88}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Earth Core Cooling\"", 8, 
        GrayLevel[0], Background -> GrayLevel[0.85], StripOnInput -> False], 
       TraditionalForm]], 
     Scaled[{0.56, 0.9}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"SENSEI\"", 8, 
        RGBColor[0, 0, 1], Background -> GrayLevel[0.85], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.7, 0.56}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"DAMIC-M\"", 8, 
        RGBColor[1, 0, 0], Background -> GrayLevel[1], StripOnInput -> False],
        TraditionalForm]], 
     Scaled[{0.36, 0.5}]], 
    InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"Oscura proj.\"", 8, 
        RGBColor[0.5, 0, 0.5], Background -> GrayLevel[1], StripOnInput -> 
        False], TraditionalForm]], 
     Scaled[{0.66, 0.28}]]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Gamma]d\\)]\\) (eV)\"", 12, 
      StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"\[CurlyEpsilon]\"", 12, StripOnInput -> False], 
     TraditionalForm]},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
      MachinePrecision, RotateLabel -> 0], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotInteractivity:>True,
  PlotRange->{{-9.210340371976184, -1.6094379124341003`}, \
{-29.933606208922594`, -16.11809565095832}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0], 
    Charting`ScaledTicks[{Log, Exp}, {Log, Exp}, "Nice", WorkingPrecision -> 
     MachinePrecision, RotateLabel -> 0]}]], "Output",
 CellChangeTimes->{
  3.9892550250956993`*^9, {3.9892553247126865`*^9, 3.9892553393843784`*^9}, 
   3.9892554340431633`*^9, 3.989255645086241*^9, {3.9892557528622723`*^9, 
   3.9892557660925064`*^9}, 3.989256023474903*^9, {3.989256075939308*^9, 
   3.989256105541525*^9}, {3.989256279500616*^9, 3.989256334870573*^9}, {
   3.989256474929487*^9, 3.989256492631651*^9}, {3.989256527576996*^9, 
   3.9892565574091434`*^9}, {3.9892570246837673`*^9, 3.989257123518772*^9}, 
   3.989257177198345*^9, 3.98925728968351*^9, {3.989257424607067*^9, 
   3.989257434581379*^9}, 3.9892576494265766`*^9, {3.989257798579073*^9, 
   3.9892578143769608`*^9}, 3.989257959769861*^9, {3.9892580065901566`*^9, 
   3.9892580755547333`*^9}, {3.989258105655491*^9, 3.9892581780760365`*^9}, {
   3.9892622741495094`*^9, 3.989262320110653*^9}, {3.989262386120058*^9, 
   3.9892624123473873`*^9}, {3.9892624433110085`*^9, 3.989262601756819*^9}, {
   3.989262642185196*^9, 3.989262776059284*^9}, {3.989262846387499*^9, 
   3.9892628707816753`*^9}, {3.9893118610972633`*^9, 3.989311934500952*^9}, {
   3.989311974122505*^9, 3.9893119790973263`*^9}, {3.989312108881052*^9, 
   3.989312165109089*^9}, 3.989312269411499*^9, 3.9893123734593544`*^9, {
   3.98931241698971*^9, 3.9893124875069027`*^9}, 3.9893125179202576`*^9, 
   3.989312605144268*^9, {3.989312647344784*^9, 3.989312712562334*^9}, 
   3.9893156312947598`*^9, 3.989315716215185*^9, 3.9893157473163414`*^9, 
   3.989340457512844*^9, 3.9894214930078487`*^9, {3.9894216558787994`*^9, 
   3.9894216623930416`*^9}, 3.989421712665579*^9, 3.9894217601722984`*^9, 
   3.989424484589823*^9, {3.9894245777039146`*^9, 3.989424636140669*^9}, 
   3.9894246902276344`*^9, 3.989426235990221*^9, {3.9894262717738953`*^9, 
   3.98942627647674*^9}, 3.989488114963583*^9, 3.9894882440263157`*^9, 
   3.9894885544569626`*^9, 3.9894888950778885`*^9, 3.989488945079399*^9, 
   3.989489852648031*^9, 3.9894899271741943`*^9, {3.989491902131241*^9, 
   3.9894919129496574`*^9}, 3.9895048125195904`*^9, {3.9895049135185776`*^9, 
   3.9895049709243336`*^9}, {3.9895052873128796`*^9, 3.989505310861107*^9}, {
   3.9895717621412067`*^9, 3.989571787308445*^9}, 3.9895718228509274`*^9, {
   3.989572021561903*^9, 3.989572045146406*^9}, 3.989572155571615*^9, 
   3.989573382593302*^9, 3.9895734219316177`*^9, {3.989573629008919*^9, 
   3.9895736487550087`*^9}, 3.98958218168223*^9, 3.9895822416273403`*^9, 
   3.989582742371519*^9, 3.9895828396314373`*^9, 3.9895846490552235`*^9, 
   3.989588464146841*^9, 3.9895885367658615`*^9, 3.9895885842216625`*^9, 
   3.9895887060478344`*^9, 3.989588830803747*^9, 3.989590857588686*^9, {
   3.9895908884440556`*^9, 3.989590908221651*^9}, {3.9895915562352886`*^9, 
   3.989591706934803*^9}, 3.9895987131228943`*^9, {3.9895989429964256`*^9, 
   3.9895989470820103`*^9}, 3.989600523311926*^9, 3.989600635480736*^9, 
   3.9896007264296265`*^9, 3.9896007617782764`*^9, 3.989600901109518*^9, 
   3.989945984321827*^9, {3.9899460226778584`*^9, 3.989946032245043*^9}, 
   3.9901007965615005`*^9, 3.990102113903803*^9, 3.9902819492724514`*^9, 
   3.9902824767640953`*^9, 3.9904565925752487`*^9, {3.99045675968417*^9, 
   3.9904567876144314`*^9}, 3.9904568311712284`*^9, {3.9904568901463795`*^9, 
   3.9904569122366905`*^9}, 3.9904570158563385`*^9, {3.99045706069446*^9, 
   3.9904570782030296`*^9}, 3.990457110266773*^9, 3.99045722028224*^9, 
   3.9905327777828217`*^9, 3.990532850007658*^9, 3.9905339059671097`*^9, 
   3.9905339677178707`*^9, {3.990534244868849*^9, 3.9905342603807106`*^9}, {
   3.990534659471012*^9, 3.990534687993332*^9}, 3.9905347648833103`*^9, 
   3.990534846179304*^9, {3.9905348859433746`*^9, 3.990534914405815*^9}, {
   3.9905349587568703`*^9, 3.9905351226094837`*^9}, 3.9905362572736053`*^9, 
   3.9905491801691628`*^9, 3.990549231759121*^9, 3.9905492658835945`*^9, 
   3.9906355324643383`*^9, 3.990636021298542*^9, {3.990636977427061*^9, 
   3.9906369938465443`*^9}, 3.990637060583599*^9, {3.990706691662195*^9, 
   3.9907067524115353`*^9}, 3.9907068117653103`*^9, 3.990706849697031*^9, 
   3.9907076688568535`*^9, 3.9907077573814316`*^9, {3.9907078240222073`*^9, 
   3.9907078414886684`*^9}, 3.990714419526907*^9, 3.9907146206309814`*^9, {
   3.990714720552223*^9, 3.9907147728941135`*^9}, {3.990714820700411*^9, 
   3.990714894920244*^9}, {3.990714936646364*^9, 3.990714946247074*^9}, {
   3.9907149835799847`*^9, 3.99071502745722*^9}, 3.990715066469208*^9, 
   3.990717804471245*^9, 3.990717846612713*^9, {3.9907178881800823`*^9, 
   3.9907179520825424`*^9}, 3.990718005548685*^9, {3.990718036710327*^9, 
   3.990718063744335*^9}, 3.990718248651808*^9, 3.990719243741205*^9, {
   3.991226691120035*^9, 3.991226705019333*^9}, 3.9912416676516304`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"48a08866-7531-2a49-b294-0acc03ba41d7"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.989238861825453*^9, 3.989238877808584*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"96ef5cc7-9ab1-b64f-b7dd-42009cc2dd09"]
},
WindowSize->{670.5, 525.5},
WindowMargins->{{Automatic, 137.5}, {Automatic, 0}},
TaggingRules-><|"SlideshowSettings" -> <|"Toolbar" -> True|>|>,
Magnification:>1.2 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"616e8e2f-53a6-d340-8660-728f53f048aa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 4380, 84, 148, "Input",ExpressionUUID->"9aec31f7-f95b-4444-9af3-c52a47c2a0aa"],
Cell[CellGroupData[{
Cell[4959, 108, 1061, 24, 56, "Input",ExpressionUUID->"91a36f0c-fd9a-134d-be67-40fca7775830"],
Cell[6023, 134, 3862, 59, 64, "Output",ExpressionUUID->"725d779f-afac-b24e-ab99-ca69097555c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9922, 198, 752, 20, 56, "Input",ExpressionUUID->"fa0df605-a867-4c49-ad4f-211654c26e5b"],
Cell[10677, 220, 2817, 46, 64, "Output",ExpressionUUID->"bf0e08d4-4103-e440-baaf-2dd2362c158e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13531, 271, 414, 7, 33, "Input",ExpressionUUID->"7aba5391-fc6c-e84b-afee-b5c86c1b0aad"],
Cell[13948, 280, 3572, 50, 38, "Output",ExpressionUUID->"c4bbfe57-bfe8-7040-9bf4-121d0df7a3b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17557, 335, 708, 22, 56, "Input",ExpressionUUID->"7a39a7b3-d93a-5949-b05b-4dba332c324b"],
Cell[18268, 359, 2550, 35, 38, "Output",ExpressionUUID->"2c348d86-c9df-9842-9e07-68776d5e541f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20855, 399, 1052, 29, 79, "Input",ExpressionUUID->"e75fe3a6-494c-2348-a21e-8b3535aa163f"],
Cell[21910, 430, 3612, 49, 38, "Output",ExpressionUUID->"88a8efa3-3bde-9e43-81da-01a07c487235"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25559, 484, 416, 9, 33, "Input",ExpressionUUID->"ae69fef7-7b8d-374d-a3b1-f238e81ff7f8"],
Cell[25978, 495, 2658, 38, 38, "Output",ExpressionUUID->"ffc43f7f-ad4c-c04e-b096-aa30363c2435"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28673, 538, 703, 13, 33, "Input",ExpressionUUID->"40d21260-a9ad-e848-bc43-d90f1331fd37"],
Cell[29379, 553, 3469, 48, 38, "Output",ExpressionUUID->"33564b61-c6da-da45-bc2f-f8e6c9fdaf3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32885, 606, 811, 17, 33, "Input",ExpressionUUID->"69992ad4-56dd-bb47-8bf4-e7ceee2ab8d6"],
Cell[33699, 625, 3127, 44, 38, "Output",ExpressionUUID->"21c0b918-7abd-724a-9100-14b421e4fd55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36863, 674, 468, 10, 33, "Input",ExpressionUUID->"14fc00e4-99d1-c642-8e30-c1f1c5b31246"],
Cell[37334, 686, 2274, 33, 38, "Output",ExpressionUUID->"62f089fd-c133-8241-b11d-98b01ece2401"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39645, 724, 522, 10, 33, "Input",ExpressionUUID->"3e7b5864-f5dd-1241-9d89-b21c9ee87084"],
Cell[40170, 736, 2469, 35, 38, "Output",ExpressionUUID->"94de945d-e10c-4542-9498-46ecd0c07d00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42676, 776, 319, 7, 33, "Input",ExpressionUUID->"802c5764-6fe0-de45-957f-5dd21ef82e0f"],
Cell[42998, 785, 2570, 35, 38, "Output",ExpressionUUID->"1db6b3c3-db6e-324b-993b-973790a11465"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45605, 825, 583, 16, 33, "Input",ExpressionUUID->"9826b1b4-14a6-564b-8212-98b92099d392"],
Cell[46191, 843, 3503, 47, 38, "Output",ExpressionUUID->"1d4c6016-04e0-534a-b31d-0ba0ff1f7f54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49731, 895, 426, 9, 33, "Input",ExpressionUUID->"bd9c8e64-a471-5e47-ae23-65c8ff829955"],
Cell[50160, 906, 2218, 30, 38, "Output",ExpressionUUID->"d1765c9e-3f7f-ae48-8ba5-f12e886ce05a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52415, 941, 800, 19, 33, "Input",ExpressionUUID->"846da266-f42d-0d41-86c8-a5f679102b35"],
Cell[53218, 962, 2644, 38, 38, "Output",ExpressionUUID->"f45a00fa-0281-2d48-9dc0-b744d79b2921"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55899, 1005, 1199, 27, 102, "Input",ExpressionUUID->"539b60d1-25c0-a74f-b958-41634e99424a"],
Cell[57101, 1034, 2665, 37, 38, "Output",ExpressionUUID->"b2afd414-8fe3-704d-b254-9c8859b10a07"]
}, Open  ]],
Cell[59781, 1074, 534, 10, 56, "Input",ExpressionUUID->"c8a47355-8528-654d-8da8-aec9f18629c8"],
Cell[CellGroupData[{
Cell[60340, 1088, 959, 21, 56, "Input",ExpressionUUID->"b0aafb12-e02d-a24c-8ffa-8369f4254f7f"],
Cell[61302, 1111, 2350, 32, 38, "Output",ExpressionUUID->"fea96842-ab1a-214f-b2f6-63b800a72ab3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63689, 1148, 203, 3, 33, "Input",ExpressionUUID->"6b3630ee-b1db-c045-8b4c-8bc7a0ee62e0"],
Cell[63895, 1153, 493, 7, 38, "Output",ExpressionUUID->"ce71178b-5062-e146-9494-e1fb19780e50"]
}, Open  ]],
Cell[64403, 1163, 1270, 30, 56, "Input",ExpressionUUID->"b6936e0d-bb96-a44b-a53f-6f53945ead17"],
Cell[CellGroupData[{
Cell[65698, 1197, 792, 22, 56, "Input",ExpressionUUID->"3636077e-ccd6-ec4d-8371-d13ca032a04f"],
Cell[66493, 1221, 1218, 17, 38, "Output",ExpressionUUID->"c1b0918f-ccf6-9d41-8f38-4ef234537c8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67748, 1243, 1078, 24, 56, "Input",ExpressionUUID->"f4001dd7-6fb0-cc45-8af1-ea7946f880b4"],
Cell[68829, 1269, 2383, 33, 38, "Output",ExpressionUUID->"7f3cd121-2cbe-024b-992f-53709385f249"]
}, Open  ]],
Cell[71227, 1305, 1618, 40, 79, "Input",ExpressionUUID->"aa715dbe-1e80-584c-8be6-99cd78d5b131"],
Cell[72848, 1347, 592, 15, 79, "Input",ExpressionUUID->"851fc9ac-e956-534e-9834-6356d4b7a4c1"],
Cell[73443, 1364, 1298, 36, 125, "Input",ExpressionUUID->"53bcc0ea-e87e-e642-956a-d99881459b0d"],
Cell[74744, 1402, 1604, 44, 125, "Input",ExpressionUUID->"a2be3542-e068-254c-88f2-763cf750704e"],
Cell[CellGroupData[{
Cell[76373, 1450, 4187, 80, 217, "Input",ExpressionUUID->"40bcfff3-9777-0e44-a7de-9ac4a5f87d77"],
Cell[80563, 1532, 33778, 649, 269, "Output",ExpressionUUID->"7d077b34-924a-b041-aeca-f1648d1e7bb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114378, 2186, 7976, 159, 515, "Input",ExpressionUUID->"8262bbe6-b98f-2a4b-99d6-d0e83ce97248"],
Cell[122357, 2347, 42989, 814, 300, "Output",ExpressionUUID->"48a08866-7531-2a49-b294-0acc03ba41d7"]
}, Open  ]],
Cell[165361, 3164, 171, 2, 58, "Input",ExpressionUUID->"96ef5cc7-9ab1-b64f-b7dd-42009cc2dd09"]
}
]
*)


